Direct Expression for One-Loop Tensor Reduction with Lorentz Indices via Generating Function

In recent work, we derived a direct expression for one-loop tensor reduction using generating functions and Feynman parametrization in projective space, avoiding recursive relations. However, for practical applications, this expression still presents two challenges: (1) While the final reduction coefficients are expressed in terms of the dimension D and Mandelstam variables, the given expression explicitly contains irrational functions; (2) The expression involves an auxiliary vector R, which can be eliminated via differentiation $\frac{\partial}{\partial R}$, but the presence of irrational terms making differentiation cumbersome. (3) Most practical applications require the tensor form with Lorentz indices. In this paper, we provide a rational form of the reduction coefficients with Lorentz indices, free from recursion. Additionally, We provide a pure Wolfram Mathematica implementation of the code. Our practical tests demonstrate that this direct expression achieves significantly higher computational efficiency compared to the traditional Passarino-Veltman (PV) reduction or other recursion-based methods.

==> One-Loop_Tensor_Reduction_with_Lorentz_Indices.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    295125,       8728]
NotebookOptionsPosition[    280530,       8463]
NotebookOutlinePosition[    280947,       8480]
CellTagsIndexPosition[    280904,       8477]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This is the MMA program for Direct Expression for \
\[OpenCurlyDoubleQuote]One-Loop Tensor Reduction with Lorentz Indices via \
Generating Function
\[CloseCurlyDoubleQuote], which  realizes the automatic computation of one \
loop tensor integral by generating function method.\
\>", "Text",
 CellChangeTimes->{{3.946139665437067*^9, 3.9461397076711745`*^9}, {
  3.9461397653683977`*^9, 3.946139803395877*^9}, {3.946139853452118*^9, 
  3.9461399610375986`*^9}},ExpressionUUID->"dff94481-fff3-4d8b-b2ec-\
9256a2ad0fe4"],

Cell[CellGroupData[{

Cell["Set Up", "Section",
 CellChangeTimes->{{3.946136785751474*^9, 3.9461367865974464`*^9}, {
  3.9461374165077744`*^9, 
  3.9461374246566954`*^9}},ExpressionUUID->"65e58fc7-1c04-40c0-a9c8-\
5fdc4634cc0d"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   SuperscriptBox["C", 
    RowBox[{"(", "r", ")"}]], 
   RowBox[{"n", "->", 
    RowBox[{"n", "-", "k"}]}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"accb114d-0ed5-47ba-9ee2-16f938286a4b"]], \
"Subsection",
 CellChangeTimes->{{3.9461371363455667`*^9, 3.9461371593291273`*^9}, {
  3.9461375516152725`*^9, 
  3.946137578476492*^9}},ExpressionUUID->"1cad7d87-3fbb-4576-a7f4-\
87148d85230d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AA", "[", "k_", "]"}], ":=", 
   RowBox[{"Range", "[", "k", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", "z_", "]"}], ":=", 
   RowBox[{"Gamma", "[", "z", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Aa1", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"K", "@", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"AA", "[", "k", "]"}], ",", "1"}], "]"}]}]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"K", "@", 
      RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ba1", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"M", "@", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"AA", "[", "k", "]"}], ",", "1"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"K", "@", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"AA", "[", "k", "]"}], ",", "1"}], "]"}]}], " ", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"K", "@", 
        RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], ")"}], 
     "2"]}], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K", "@", 
         RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], ")"}], 
      "2"], ")"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pa10", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"d", "-", "n"}], ")"}], 
   RowBox[{"X", "@", 
    RowBox[{"AA", "[", "k", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pa11", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"Y", "@", 
     RowBox[{"AA", "[", "k", "]"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K", "@", 
         RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], ")"}], 
      "2"], ")"}], 
    RowBox[{"X", "@", 
     RowBox[{"AA", "[", "k", "]"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qa11", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "\[CapitalDelta]"}], " ", 
   FractionBox[
    RowBox[{"X", "@", 
     RowBox[{"AA", "[", "k", "]"}]}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qa12", "[", "k_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Y", "@", 
       RowBox[{"AA", "[", "k", "]"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K", "@", 
           RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], ")"}], 
        "2"], ")"}], 
      RowBox[{"X", "@", 
       RowBox[{"AA", "[", "k", "]"}]}]}]}], ")"}], 
   "\[CapitalDelta]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cm11", "[", 
   RowBox[{"n_", ",", "k_", ",", "m1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Pa10", "[", 
     RowBox[{"n", ",", "k"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"n", "-", "d"}], "2"], "-", "m1", "+", "i", "+", "1"}], 
          ",", 
          RowBox[{"m1", "-", "i"}]}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", 
            RowBox[{"2", "i"}]}], ")"}], "!"}], " ", 
         RowBox[{"i", "!"}]}]], 
       RowBox[{
        RowBox[{"Aa1", "[", "k", "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"m1", "-", 
          RowBox[{"2", "i"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"Ba1", "[", "k", "]"}], "^", "i"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{"m1", "/", "2"}], "]"}]}], "}"}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"Pa11", "[", "k", "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"n", "-", "d"}], "2"], "-", "m1", "+", "i", "+", "2"}], 
          ",", 
          RowBox[{"m1", "-", "i", "-", "1"}]}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", 
            RowBox[{"2", "i"}], "-", "1"}], ")"}], "!"}], " ", 
         RowBox[{"i", "!"}]}]], 
       RowBox[{
        RowBox[{"Aa1", "[", "k", "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"m1", "-", 
          RowBox[{"2", "i"}], "-", "1"}], ")"}]}], 
       RowBox[{
        RowBox[{"Ba1", "[", "k", "]"}], "^", "i"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cm12", "[", 
   RowBox[{"n_", ",", "k_", ",", "m1_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Qa11", "[", "k", "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"n", "-", "d"}], "2"], "-", "m1", "+", "i", "+", "2"}], 
          ",", 
          RowBox[{"m1", "-", "i", "-", "1"}]}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", 
            RowBox[{"2", "i"}], "-", "1"}], ")"}], "!"}], " ", 
         RowBox[{"i", "!"}]}]], 
       RowBox[{
        RowBox[{"Aa1", "[", "k", "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"m1", "-", 
          RowBox[{"2", "i"}], "-", "1"}], ")"}]}], 
       RowBox[{
        RowBox[{"Ba1", "[", "k", "]"}], "^", "i"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
     "]"}]}], "+", 
   RowBox[{
    RowBox[{"Qa12", "[", "k", "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"n", "-", "d"}], "2"], "-", "m1", "+", "i", "+", "3"}], 
          ",", 
          RowBox[{"m1", "-", "i", "-", "2"}]}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", 
            RowBox[{"2", "i"}], "-", "2"}], ")"}], "!"}], " ", 
         RowBox[{"i", "!"}]}]], 
       RowBox[{
        RowBox[{"Aa1", "[", "k", "]"}], "^", 
        RowBox[{"(", 
         RowBox[{"m1", "-", 
          RowBox[{"2", "i"}], "-", "2"}], ")"}]}], 
       RowBox[{
        RowBox[{"Ba1", "[", "k", "]"}], "^", "i"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m1", "-", "2"}], ")"}], "/", "2"}], "]"}]}], "}"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A1", "[", 
   RowBox[{"k_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"K", "@", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"AA", "[", "k", "]"}], ",", 
       RowBox[{"b", "+", "1"}]}], "]"}]}]}], "+", 
   RowBox[{"2", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"K", "@", 
        RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], "2"], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2", "[", 
   RowBox[{"k_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"K", "@", 
        RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], "2"], 
     ")"}], "2"], "+", 
   RowBox[{"M", "@", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"AA", "[", "k", "]"}], ",", 
      RowBox[{"b", "+", "1"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"K", "@", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"AA", "[", "k", "]"}], ",", 
       RowBox[{"b", "+", "1"}]}], "]"}]}], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"K", "@", 
        RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], "2"], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "[", 
   RowBox[{"k_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"K", "@", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}]}], "+", 
   RowBox[{"2", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"K", "@", 
        RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], "2"], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "[", 
   RowBox[{"k_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"K", "@", 
        RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], "2"], 
     ")"}], "2"], "+", 
   RowBox[{"M", "@", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"K", "@", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}], 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"K", "@", 
        RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], "2"], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "[", 
   RowBox[{"k_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"K", "@", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}], 
      RowBox[{"X", "@", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}]}], "+", 
     RowBox[{"4", 
      RowBox[{"Y", "@", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "[", 
   RowBox[{"k_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"Y", "@", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"K", "@", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"K", "@", 
           RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], "2"], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"X", "@", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"M", "@", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"K", "@", 
        RowBox[{"Drop", "[", 
         RowBox[{
          RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"K", "@", 
           RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], "2"], 
        ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q0", "[", 
    RowBox[{"k_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"X", "@", 
    RowBox[{"Drop", "[", 
     RowBox[{
      RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\:4e0ect", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\:6709\:5173"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q1", "[", 
   RowBox[{"k_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"Y", " ", "@", 
      RowBox[{"Drop", "[", 
       RowBox[{
        RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}]}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"K", "@", 
         RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], "2"], 
      ")"}], 
     RowBox[{"X", "@", 
      RowBox[{"Drop", "[", 
       RowBox[{
        RowBox[{"AA", "[", "k", "]"}], ",", "b"}], "]"}]}]}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cmp1", "[", 
   RowBox[{"k_", ",", "b_", ",", "np_", ",", "mp_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"np", "-", "d"}], "2"], "-", "l", "+", "i", "+", "1"}], 
         ",", 
         RowBox[{"l", "-", "i"}]}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"d", "-", "np", "-", "3"}], "2"], "-", "mp", "+", "l", "+",
           "j", "+", "1"}], ",", 
         RowBox[{"mp", "-", "l", "-", "j"}]}], "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "-", 
          RowBox[{"2", "i"}]}], ")"}], "!"}], 
       RowBox[{"i", "!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mp", "-", "l", "-", 
          RowBox[{"2", "j"}]}], ")"}], "!"}], 
       RowBox[{"j", "!"}]}]], 
     RowBox[{
      RowBox[{"A1", "[", 
       RowBox[{"k", ",", "b"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"l", "-", 
        RowBox[{"2", "i"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"A2", "[", 
       RowBox[{"k", ",", "b"}], "]"}], "^", "i"}], " ", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"k", ",", "b"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"mp", "-", "l", "-", 
        RowBox[{"2", "j"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"k", ",", "b"}], "]"}], "^", "j"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "mp"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"Floor", "[", 
       RowBox[{"l", "/", "2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"mp", "-", "l"}], "2"], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cmp0", "[", 
   RowBox[{"k_", ",", "b_", ",", "np_", ",", "mp_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"np", "-", "d"}], "2"], "-", "l", "+", "i", "+", "1"}], 
         ",", 
         RowBox[{"l", "-", "i"}]}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"d", "-", "np", "-", "1"}], "2"], "-", "mp", "+", "l", "+",
           "j", "+", "1"}], ",", 
         RowBox[{"mp", "-", "l", "-", "j"}]}], "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "-", 
          RowBox[{"2", "i"}]}], ")"}], "!"}], 
       RowBox[{"i", "!"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mp", "-", "l", "-", 
          RowBox[{"2", "j"}]}], ")"}], "!"}], 
       RowBox[{"j", "!"}]}]], 
     RowBox[{
      RowBox[{"A1", "[", 
       RowBox[{"k", ",", "b"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"l", "-", 
        RowBox[{"2", "i"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"A2", "[", 
       RowBox[{"k", ",", "b"}], "]"}], "^", "i"}], "  ", 
     RowBox[{
      RowBox[{"B1", "[", 
       RowBox[{"k", ",", "b"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"mp", "-", "l", "-", 
        RowBox[{"2", "j"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"B2", "[", 
       RowBox[{"k", ",", "b"}], "]"}], "^", "j"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "mp"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"Floor", "[", 
       RowBox[{"l", "/", "2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"Floor", "[", 
       FractionBox[
        RowBox[{"mp", "-", "l"}], "2"], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eight", "[", 
   RowBox[{
   "1", ",", "mp_", ",", "np_", ",", "kp_", ",", "k_", ",", "b_", ",", 
    "sum_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"(", 
     RowBox[{"d", "-", "np", "-", "1"}], ")"}], 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"d", "-", "np", "+", "kp", "+", "sum"}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"P1", "[", 
       RowBox[{"k", ",", "b"}], "]"}], 
      RowBox[{"Cmp1", "[", 
       RowBox[{"k", ",", "b", ",", "np", ",", 
        RowBox[{"mp", "-", "1"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"P2", "[", 
       RowBox[{"k", ",", "b"}], "]"}], 
      RowBox[{"Cmp1", "[", 
       RowBox[{"k", ",", "b", ",", "np", ",", 
        RowBox[{"mp", "-", "2"}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Eight", "[", 
    RowBox[{"0", ",", "mp_", ",", "np_", ",", "kp_", ",", "k_", 
     RowBox[{"(*", 
      RowBox[{"Hat", " ", "list"}], "*)"}], ",", "b_", 
     RowBox[{"(*", 
      RowBox[{
      "Hat", " ", "the", " ", "alist", " ", "without", " ", "the", " ", 
       "first", " ", "b", " ", "para"}], "*)"}], ",", "sum_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Q0", "[", 
      RowBox[{"k", ",", "b"}], "]"}], 
     RowBox[{"Cmp0", "[", 
      RowBox[{"k", ",", "b", ",", "np", ",", "mp"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Q1", "[", 
      RowBox[{"k", ",", "b"}], "]"}], 
     RowBox[{"Cmp0", "[", 
      RowBox[{"k", ",", "b", ",", "np", ",", 
       RowBox[{"mp", "-", "1"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"N1", "[", "l1_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", "d", "-", "n"}], "2"], ")"}], "-", "l1",
           "+", "i", "+", "1"}], ",", 
         RowBox[{"l1", "-", "i"}]}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l1", "-", 
           RowBox[{"2", "i"}]}], ")"}], "!"}], 
        RowBox[{"(", 
         RowBox[{"i", "!"}], ")"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"K", " ", "@", 
          RowBox[{"AA", "[", "0", "]"}]}]}], ")"}], 
       RowBox[{"l1", "-", 
        RowBox[{"2", "i"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"M", "@", 
         RowBox[{"AA", "[", "0", "]"}]}], ")"}], "i"]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"Floor", "[", 
        FractionBox["l1", "2"], "]"}]}], "}"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N2", "[", 
   RowBox[{"k_", ",", "l2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"K", "@", 
           RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], ")"}], 
        "2"], ")"}], "l2"], "*", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"m", "[", "i", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], "+", "d", 
           "-", "n", "+", "k", "-", "1"}], "]"}], ")"}], ")"}], ",", "l2"}], 
      "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"m", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], "+", "d", "-", 
       "n", "+", "k", "-", "1"}], ")"}], "*", 
     RowBox[{"l2", "!"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", "[", 
   RowBox[{"i_", ",", "k_", ",", "btype_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"m", "[", "\[Beta]", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "1", ",", "k"}], "}"}]}], "]"}], "+", "d",
          "-", "n", "+", "k", "-", "1"}], "]"}], ",", "i"}], "]"}], "/", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"m", "[", "\[Beta]", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Beta]", ",", "1", ",", "k"}], "}"}]}], "]"}], "+", "d",
          "-", "n", "+", "k"}], "]"}], ",", "i"}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"Evaluate", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"m", "[", "\[Beta]", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Beta]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}],
             "+", "d", "-", "n", "+", "k", "-", 
            RowBox[{
             RowBox[{"tempb", "[", "k", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"btype", ",", "\[Alpha]"}], "]"}], "]"}]}], "]"}], ",", 
          "i"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "]"}], "/", 
     RowBox[{"Evaluate", "[", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"Evaluate", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"m", "[", "\[Beta]", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Beta]", ",", "1", ",", "\[Alpha]"}], "}"}]}], "]"}],
             "+", "d", "-", "n", "+", "k"}], "]"}], ",", "i"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M1", "[", 
   RowBox[{"k_", ",", "l3_", ",", "btype_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"l3", "==", "0"}], ",", "1", ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"l3", "-", "1"}], ",", 
             RowBox[{"i", "-", "1"}]}], "]"}], "*", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"d", "-", "n", "+", "k"}], "2"], ",", "i"}], "]"}], "*", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "\[CapitalDelta]"}], ")"}], "i"], "*", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"K", "@", 
                 RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], 
               ")"}]}], ")"}], 
            RowBox[{"l3", "-", "i"}]]}], ")"}], "/", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"d", "-", "n", "+", "k"}], ",", "i"}], "]"}]}], ")"}], "*", 
       RowBox[{"delta", "[", 
        RowBox[{"i", ",", "k", ",", "btype"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "l3"}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M2", "[", 
   RowBox[{"k_", ",", "l3_", ",", "btype_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"l3", "==", "0"}], ",", "1", ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"l3", "-", "1"}], ",", 
             RowBox[{"i", "-", "1"}]}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"i", "+", "1"}], ")"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"d", "-", "n", "+", "k"}], "2"], "+", "1"}], ",", 
             "i"}], "]"}], "*", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "\[CapitalDelta]"}], ")"}], "i"], "*", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"K", "@", 
                 RowBox[{"AA", "[", "k", "]"}]}], "+", "\[CapitalDelta]"}], 
               ")"}]}], ")"}], 
            RowBox[{"l3", "-", "i"}]]}], ")"}], "/", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"d", "-", "n", "+", "k", "+", "1"}], ",", "i"}], "]"}]}], 
        ")"}], "*", 
       RowBox[{"delta", "[", 
        RowBox[{"i", ",", "k", ",", "btype"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "l3"}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l1", "[", 
   RowBox[{"k_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"r", "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"m", "[", "p", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", "k"}], "}"}]}], "]"}], "-", "k", "-", "l2", 
   "-", "l3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tempb", "[", "k_", "]"}], ":=", 
  RowBox[{"Tuples", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", 
    RowBox[{"k", "-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"k_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"N1", "[", 
    RowBox[{"l1", "[", 
     RowBox[{"k", ",", "r"}], "]"}], "]"}], "*", 
   RowBox[{"N2", "[", 
    RowBox[{"k", ",", "l2"}], "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"Eight", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"tempb", "[", "k", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"btype", ",", "l"}], "]"}], "]"}], ",", 
            RowBox[{"m", "[", 
             RowBox[{"l", "+", "1"}], "]"}], ",", 
            RowBox[{"n", "-", "k", "+", "l", "+", "1"}], ",", "l", ",", "k", 
            ",", "l", ",", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"m", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "l"}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], 
        RowBox[{"(*", "Cab", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Cm11", "[", 
         RowBox[{
          RowBox[{"n", "-", "k", "+", "1"}], ",", "k", ",", 
          RowBox[{"m", "[", "1", "]"}]}], "]"}], 
        RowBox[{"M1", "[", 
         RowBox[{"k", ",", "l3", ",", "btype"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"btype", ",", 
         RowBox[{"Length", "@", 
          RowBox[{"tempb", "[", "k", "]"}]}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"Eight", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"tempb", "[", "k", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"btype", ",", "l"}], "]"}], "]"}], ",", 
            RowBox[{"m", "[", 
             RowBox[{"l", "+", "1"}], "]"}], ",", 
            RowBox[{"n", "-", "k", "+", "l", "+", "1"}], ",", "l", ",", "k", 
            ",", "l", ",", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"m", "[", "j", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "l"}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], 
        RowBox[{"(*", "Cab", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Cm12", "[", 
         RowBox[{
          RowBox[{"n", "-", "k", "+", "1"}], ",", "k", ",", 
          RowBox[{"m", "[", "1", "]"}]}], "]"}], 
        RowBox[{"M2", "[", 
         RowBox[{"k", ",", "l3", ",", "btype"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"btype", ",", 
         RowBox[{"Length", "@", 
          RowBox[{"tempb", "[", "k", "]"}]}]}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ct", "[", 
   RowBox[{"k_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"k", "=!=", "0"}], ",", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["2", "r"]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"k", ",", "r"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"l2", ",", "0", ",", 
             RowBox[{"r", "-", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"m", "[", "o", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"o", ",", "1", ",", "k"}], "}"}]}], "]"}], "-", "k", 
              "-", "l3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l3", ",", "0", ",", 
           RowBox[{"r", "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"m", "[", "e", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "k"}], "}"}]}], "]"}], "-", 
            "k"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"#", ",", "0", ",", 
              RowBox[{"r", "-", "k"}]}], "}"}], "&"}], "/@", 
           RowBox[{"Array", "[", 
            RowBox[{"m", ",", "k"}], "]"}]}], ")"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "i"}], "-", "1"}], ")"}], "!!"}], 
         RowBox[{"Binomial", "[", 
          RowBox[{"r", ",", 
           RowBox[{"2", "i"}]}], "]"}]}], 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"2", "r"}], "+", "i"}]], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"d", "-", "n", "+", "1"}], "2"], ",", "i"}], "]"}]}]], 
       SuperscriptBox[
        RowBox[{"K", "[", 
         RowBox[{"{", "}"}], "]"}], 
        RowBox[{"r", "-", 
         RowBox[{"2", "i"}]}]], 
       SuperscriptBox["\[CapitalDelta]", 
        RowBox[{"2", "i"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"Floor", "[", 
         FractionBox["r", "2"], "]"}]}], "}"}]}], "]"}]}], "]"}]}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"ce5ed18e-396e-4b86-a55e-0ebe03bafbab"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["\[CapitalOmega]", 
     RowBox[{"(", "r", ")"}]], 
    RowBox[{"n", "->", 
     RowBox[{"n", "-", "k"}]}]], "(", 
   RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Theta]"}], 
   ")"}], TraditionalForm]],ExpressionUUID->"68a89316-a9fb-494d-8a1e-\
89ca5ac93aa2"]], "Subsection",
 CellChangeTimes->{{3.9461322363262033`*^9, 3.9461322651684446`*^9}, {
  3.9461334496851263`*^9, 3.9461334923144875`*^9}, {3.946137182315841*^9, 
  3.9461371847803926`*^9}},ExpressionUUID->"4f0addd1-6c82-4f77-81b3-\
589200d85304"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BD", "[", 
    RowBox[{"k_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"BD", "[", 
     RowBox[{"k", ",", "r"}], "]"}], "=", 
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}], "~", "Join", 
         "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], "~", "Join", 
         "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[Theta]", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], "~", "Join", 
         "~", 
         RowBox[{"{", "\[Gamma]", "}"}]}], "\[Element]", "Integers"}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}], "~", "Join", 
         "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], "~", "Join", 
         "~", 
         RowBox[{"{", "\[Gamma]", "}"}]}], ">=", "0"}], "&&", 
       RowBox[{"0", "<=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Theta]", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], "<=", "1"}]}], 
      ",", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]"}], "+", 
         RowBox[{"2", " ", "k"}], "+", 
         RowBox[{"\[Alpha]", "[", "0", "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "i", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Beta]", "[", "i", "]"}]}], "-", 
            RowBox[{"\[Theta]", "[", "i", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "==", "r"}], 
       "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Options", "[", "ExpandAR", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Expand", "->", "True"}], ",", 
      RowBox[{"OneIdentity", "->", "True"}], ",", 
      RowBox[{"Head", "->", "HoldAR"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Expand", " ", "Provided", " ", "By", " ", "Wen", " ", "Chen"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ExpandAR", "[", 
    RowBox[{"xx1_List", ",", "xx2___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"ExpandAR", "[", 
      RowBox[{"#", ",", "xx2"}], "]"}], "&"}], "/@", "xx1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ExpandAR", "[", 
    RowBox[{"expr_", ",", 
     RowBox[{"xx", ":", 
      RowBox[{"Except", "[", 
       RowBox[{"_Rule", "|", "_RuleDelayed"}], "]"}], ":", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tmp", "=", "expr"}], ",", "IsolMon1", ",", 
       RowBox[{"inc", "=", 
        RowBox[{"Alternatives", "@@", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", "xx", "}"}], "]"}]}]}], ",", "hd"}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "Expand", "]"}], ",", 
        RowBox[{"tmp", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"inc", "===", 
            RowBox[{"Alternatives", "[", "]"}]}], ",", 
           RowBox[{"Expand", "[", "tmp", "]"}], ",", 
           RowBox[{"Expand", "[", 
            RowBox[{"tmp", ",", "inc"}], "]"}]}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "OneIdentity", "]"}], ",", 
        RowBox[{
         RowBox[{"IsolMon1", "[", "1", "]"}], "=", "1"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"inc", "=!=", 
         RowBox[{"Alternatives", "[", "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"IsolMon1", "[", 
            RowBox[{"a1", ":", 
             RowBox[{"Except", "[", "1", "]"}]}], "]"}], "/;", 
           RowBox[{"FreeQ", "[", 
            RowBox[{"a1", ",", "inc"}], "]"}]}], ":=", 
          RowBox[{"a1", "*", 
           RowBox[{"IsolMon1", "[", "1", "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"IsolMon1", "[", 
            RowBox[{"a1_", "*", "a2_"}], "]"}], "/;", 
           RowBox[{"FreeQ", "[", 
            RowBox[{
             RowBox[{"{", "a1", "}"}], ",", "inc"}], "]"}]}], ":=", 
          RowBox[{"a1", " ", 
           RowBox[{"IsolMon1", "[", "a2", "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OptionValue", "[", "Expand", "]"}], ",", 
           RowBox[{"tmp", "=", 
            RowBox[{"Expand", "[", 
             RowBox[{"tmp", ",", "inc"}], "]"}]}]}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"IsolMon1", "[", "x_Plus", "]"}], ":=", 
       RowBox[{"Distribute", "[", 
        RowBox[{"Unevaluated", "@", 
         RowBox[{"IsolMon1", "[", "x", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "Expand", "]"}], ",", 
        RowBox[{
         RowBox[{"IsolMon1", "[", 
          RowBox[{"a1_", "*", "a2_Plus"}], "]"}], ":=", 
         RowBox[{"IsolMon1", "[", 
          RowBox[{"Distribute", "[", 
           RowBox[{"a1", " ", "a2"}], "]"}], "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"IsolMon1", "[", "x_", "]"}], ":=", 
       RowBox[{"hd", "[", "x", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"IsolMon1", "[", "tmp", "]"}], "/.", " ", 
       RowBox[{"hd", "->", 
        RowBox[{"OptionValue", "[", "Head", "]"}]}]}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"HoldARTermBlock", "[", 
    RowBox[{"k_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"HoldARTermBlock", "[", 
     RowBox[{"k", ",", "r"}], "]"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"HoldAR", "[", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", 
          RowBox[{"2", "\[Gamma]"}]], 
         SuperscriptBox[
          RowBox[{"K", "[", 
           RowBox[{"{", "}"}], "]"}], 
          RowBox[{"\[Alpha]", "[", "k", "]"}]], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"K", "[", 
              RowBox[{
               RowBox[{"Range", "[", "k", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{"\[Delta]", ",", 
                   RowBox[{"{", 
                    RowBox[{"\[Delta]", ",", 
                    RowBox[{"\[Kappa]", "+", "1"}], ",", 
                    RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "~", "Join", 
                 "~", 
                 RowBox[{"{", 
                  RowBox[{"-", "1"}], "}"}]}], "]"}], "]"}], "]"}], 
             RowBox[{"\[Alpha]", "[", "\[Kappa]", "]"}]], 
            SuperscriptBox[
             RowBox[{"M", "[", 
              RowBox[{
               RowBox[{"Range", "[", "k", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"Table", "[", 
                 RowBox[{"\[Delta]", ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Delta]", ",", 
                    RowBox[{"\[Kappa]", "+", "2"}], ",", "k"}], "}"}]}], 
                 "]"}], "]"}], "]"}], "]"}], 
             RowBox[{"\[Beta]", "[", 
              RowBox[{"\[Kappa]", "+", "1"}], "]"}]], 
            SuperscriptBox[
             RowBox[{"X", "[", 
              RowBox[{
               RowBox[{"Range", "[", "k", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"Table", "[", 
                 RowBox[{"\[Delta]", ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Delta]", ",", 
                    RowBox[{"\[Kappa]", "+", "1"}], ",", "k"}], "}"}]}], 
                 "]"}], "]"}], "]"}], "]"}], 
             RowBox[{"\[Theta]", "[", 
              RowBox[{"\[Kappa]", "+", "1"}], "]"}]], 
            SuperscriptBox[
             RowBox[{"Y", "[", 
              RowBox[{
               RowBox[{"Range", "[", "k", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"Table", "[", 
                 RowBox[{"\[Delta]", ",", 
                  RowBox[{"{", 
                   RowBox[{"\[Delta]", ",", 
                    RowBox[{"\[Kappa]", "+", "1"}], ",", "k"}], "}"}]}], 
                 "]"}], "]"}], "]"}], "]"}], 
             RowBox[{"1", "-", 
              RowBox[{"\[Theta]", "[", 
               RowBox[{"\[Kappa]", "+", "1"}], "]"}]}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Kappa]", ",", "0", ",", 
             RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"BD", "[", 
         RowBox[{"k", ",", "r"}], "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"BD", "[", 
          RowBox[{"k", ",", "r"}], "]"}], "]"}]}], "}"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expandct", "[", 
   RowBox[{"r_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Expandct", "[", 
    RowBox[{"r", ",", "k"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"ct", "[", 
       RowBox[{"r", ",", "k"}], "]"}], ",", 
      RowBox[{
      "\[CapitalDelta]", "|", "_K", "|", "_M", "|", "_X", "|", "_Y"}]}], 
     "]"}], "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "*", "_"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalDelta]", "^", "n_"}], "/;", 
        RowBox[{"OddQ", "[", "n", "]"}]}], "->", "0"}]}], 
     "}"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Omega", "[", 
   RowBox[{"k_", ",", "r_", ",", "III_List"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"k", "=!=", "0"}], ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Expandct", "[", 
        RowBox[{"k", ",", "r"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"K", "[", 
            RowBox[{"Drop", "[", 
             RowBox[{
              RowBox[{"Range", "[", "k", "]"}], ",", 
              RowBox[{"i", "-", "1"}]}], "]"}], "]"}], 
           RowBox[{"III", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "i"}], "]"}], "]"}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", 
            RowBox[{"Drop", "[", 
             RowBox[{
              RowBox[{"Range", "[", "k", "]"}], ",", "j"}], "]"}], "]"}], 
           RowBox[{"III", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "j"}], "]"}], "]"}]], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], 
        SuperscriptBox["\[CapitalDelta]", 
         RowBox[{"2", "*", 
          RowBox[{"III", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}]}]], " ", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"Drop", "[", 
              RowBox[{
               RowBox[{"Range", "[", "k", "]"}], ",", 
               RowBox[{"l", "-", "1"}]}], "]"}], "]"}], 
            RowBox[{"III", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "l"}], "]"}], "]"}]], 
           SuperscriptBox[
            RowBox[{"Y", "[", 
             RowBox[{"Drop", "[", 
              RowBox[{
               RowBox[{"Range", "[", "k", "]"}], ",", 
               RowBox[{"l", "-", "1"}]}], "]"}], "]"}], 
            RowBox[{"1", "-", 
             RowBox[{"III", "[", 
              RowBox[{"[", 
               RowBox[{"4", ",", "l"}], "]"}], "]"}]}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", "k"}], "}"}]}], "]"}]}]}], "]"}], 
     "]"}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"III", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}]}], ")"}], "!!"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{"r", ",", 
         RowBox[{"2", 
          RowBox[{"III", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"2", "r"}], "+", 
         RowBox[{"III", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}]}]], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"d", "-", "n", "+", "1"}], "2"], ",", 
         RowBox[{"III", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "]"}]}]], 
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"III", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", 
        RowBox[{"2", 
         RowBox[{"III", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}]}]}], "===", "r"}], "]"}]}]}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmegaWithoutHat", "[", 
    RowBox[{"r_", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"OmegaWithoutHat", "[", 
     RowBox[{"r", ",", "i"}], "]"}], "=", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "i"}], "-", "1"}], ")"}], "!!"}], 
      RowBox[{"Binomial", "[", 
       RowBox[{"r", ",", 
        RowBox[{"2", "i"}]}], "]"}]}], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"2", "r"}], "+", "i"}]], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"d", "-", "n", "+", "1"}], "2"], ",", "i"}], "]"}]}]]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"KOTemsorblocks", "[", 
     RowBox[{"r_", ",", "i_"}], "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"K", "[", 
       RowBox[{"{", "}"}], "]"}], 
      RowBox[{"r", "-", 
       RowBox[{"2", "i"}]}]], 
     SuperscriptBox[
      RowBox[{"T", "[", 
       RowBox[{"{", "}"}], "]"}], "i"]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"LorentzIndexWithoutHat", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{"LorentzIndexWithoutHat", "[", "r", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Permutations", "[", 
        RowBox[{"Range", "[", "r", "]"}], "]"}], "\[IndentingNewLine]", 
       RowBox[{"NoHatCoefficientWithLorentz", "[", "r_", "]"}]}], ":=", 
      RowBox[{
       RowBox[{"NoHatCoefficientWithLorentz", "[", "r", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"OmegaWithoutHat", "[", 
             RowBox[{"r", ",", "i"}], "]"}], "*", 
            FractionBox["1", 
             RowBox[{"r", "!"}]], "*", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"K", "[", 
                   RowBox[{"{", "}"}], "]"}], "[", 
                  RowBox[{"u", "[", 
                   RowBox[{
                    RowBox[{"LorentzIndexWithoutHat", "[", "r", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"i1", ",", "i2"}], "]"}], "]"}], "]"}], "]"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"i2", ",", "1", ",", 
                   RowBox[{"r", "-", 
                    RowBox[{"2", "i"}]}]}], "}"}]}], "]"}], 
               RowBox[{"Product", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"T", "[", 
                   RowBox[{"{", "}"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"u", "[", 
                    RowBox[{
                    RowBox[{"LorentzIndexWithoutHat", "[", "r", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"i1", ",", 
                    RowBox[{"r", "-", 
                    RowBox[{"2", "i2"}], "+", "1"}]}], "]"}], "]"}], "]"}], 
                   ",", 
                   RowBox[{"u", "[", 
                    RowBox[{
                    RowBox[{"LorentzIndexWithoutHat", "[", "r", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"i1", ",", 
                    RowBox[{"r", "-", 
                    RowBox[{"2", "i2"}], "+", "2"}]}], "]"}], "]"}], "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i2", ",", "1", ",", "i"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i1", ",", "1", ",", 
                RowBox[{"r", "!"}]}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"Floor", "[", 
              FractionBox["r", "2"], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"NoHatCoefficientWithLorentzBackup", "[", 
          RowBox[{"nn_", ",", "r_"}], "]"}]}], ":=", 
        RowBox[{
         RowBox[{"NoHatCoefficientWithLorentzBackup", "[", 
          RowBox[{"nn", ",", "r"}], "]"}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"NoHatCoefficientWithLorentz", "[", "r", "]"}], "/.", 
           RowBox[{"n", "->", 
            RowBox[{"nn", "\[IndentingNewLine]", 
             RowBox[{"SingleTermWithoutHat", "[", "r_", "]"}]}]}]}], ":=", 
          RowBox[{
           RowBox[{"SingleTermWithoutHat", "[", "r", "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"r", "=!=", "1"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"Select", "[", 
                  RowBox[{
                   RowBox[{"Union", "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"List", "@@@", 
                    RowBox[{"List", "@@", 
                    RowBox[{"Expand", "[", 
                    RowBox[{"NoHatCoefficientWithLorentz", "[", "r", "]"}], 
                    "]"}]}]}], "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"Not", "[", 
                    RowBox[{"NumberQ", "[", "#", "]"}], "]"}], "&"}]}], "]"}],
                  ",", 
                 RowBox[{
                  RowBox[{"FreeQ", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"d", "|", "n"}]}], "]"}], "&"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"K", "[", 
                  RowBox[{"{", "}"}], "]"}], "[", 
                 RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "}"}]}], "]"}], 
             "\[IndentingNewLine]", 
             RowBox[{"SingleTermWithoutHatRule", "[", 
              RowBox[{"n_", ",", "r_"}], "]"}]}], ":=", 
            RowBox[{
             RowBox[{"SingleTermWithoutHatRule", "[", 
              RowBox[{"n", ",", "r"}], "]"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"singleterm", "->", 
                  RowBox[{"(", 
                   RowBox[{"singleterm", "/.", 
                    RowBox[{"ReplaceRule", "[", "n", "]"}]}], ")"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"singleterm", ",", 
                   RowBox[{"SingleTermWithoutHat", "[", "r", "]"}]}], "}"}]}],
                 "]"}], "\[IndentingNewLine]", 
               RowBox[{"SuperSimplifiedSingleTermWithoutHatRule", "[", 
                RowBox[{"n_", ",", "r_"}], "]"}]}], ":=", 
              RowBox[{
               RowBox[{"SuperSimplifiedSingleTermWithoutHatRule", "[", 
                RowBox[{"n", ",", "r"}], "]"}], "=", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"singleterm", "->", 
                  RowBox[{"(", 
                   RowBox[{"singleterm", "/.", 
                    RowBox[{"SuperSimplifiedReplaceRule", "[", "n", "]"}]}], 
                   ")"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"singleterm", ",", 
                   RowBox[{"SingleTermWithoutHat", "[", "r", "]"}]}], "}"}]}],
                 "]"}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Holdct", "[", 
   RowBox[{"r_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Holdct", "[", 
    RowBox[{"r", ",", "k"}], "]"}], "=", 
   RowBox[{
    RowBox[{"ExpandAR", "[", 
     RowBox[{
      RowBox[{"Expandct", "[", 
       RowBox[{"r", ",", "k"}], "]"}], ",", 
      RowBox[{"\[CapitalDelta]", "|", "_K", "|", "_M", "|", "_X", "|", "_Y"}],
       ",", 
      RowBox[{"Expand", "->", "False"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"HoldAR", "[", "a_", "]"}], "*", 
      RowBox[{"Longest", "[", "b__", "]"}]}], ":>", 
     RowBox[{
      RowBox[{"HoldAR", "[", "a", "]"}], "*", 
      RowBox[{"hold", "[", 
       RowBox[{"Times", "[", "b", "]"}], 
       "]"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BBcoefficient", "[", 
   RowBox[{"k_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"BBcoefficient", "[", 
    RowBox[{"k", ",", "r"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"k", "=!=", "0"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Holdct", "[", 
            RowBox[{"k", ",", "r"}], "]"}], ",", 
           RowBox[{
            RowBox[{"HoldARTermBlock", "[", 
             RowBox[{"k", ",", "r"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"hold", "\[Rule]", "Identity"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"BD", "[", 
           RowBox[{"k", ",", "r"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"OmegaWithoutHat", "[", 
        RowBox[{"r", ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"Floor", "[", 
          FractionBox["r", "2"], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{
  3.9461371312593145`*^9, {3.946138819844098*^9, 3.946138828017214*^9}, {
   3.9461389949056296`*^9, 3.946139016185747*^9}, {3.946139221233894*^9, 
   3.9461392246918497`*^9}, {3.9461394519330096`*^9, 3.946139454384056*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"0c9b9082-060e-4bc2-b4b9-d768fae730d2"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 RowBox[{
  SubscriptBox[
   SuperscriptBox["C", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Mu]", "1"], "..."}], 
     SubscriptBox["\[Mu]", "r"]}]], 
   RowBox[{"n", "->", 
    RowBox[{"n", "-", "k"}]}]], "  ", "with", " ", "building", " ", 
  "blocks"}]],
 CellChangeTimes->{
  3.9461355070502243`*^9},ExpressionUUID->"4cfc3515-791d-4f43-8e4f-\
247ef0912366"]], "Subsection",
 CellChangeTimes->{{3.9461288737619877`*^9, 3.9461289059112406`*^9}, {
   3.946131711192377*^9, 3.946131712624617*^9}, {3.9461317769291897`*^9, 
   3.9461317780544395`*^9}, {3.946132340400261*^9, 3.946132349261417*^9}, 
   3.9461325465948477`*^9, 3.946132648545193*^9, 3.9461365087930336`*^9, {
   3.94613750150941*^9, 3.946137506559928*^9}, {3.946137605510008*^9, 
   3.9461377101134706`*^9}},ExpressionUUID->"c167894b-53f5-4d23-9108-\
708d9afd19aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GenerateSubsets", "[", 
    RowBox[{"list_", ",", 
     RowBox[{"{", 
      RowBox[{"a_", ",", "b_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "subsets", "}"}], ",", 
     RowBox[{
      RowBox[{"subsets", "=", 
       RowBox[{"Subsets", "[", 
        RowBox[{"list", ",", 
         RowBox[{"{", "a", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Subsets", "[", 
         RowBox[{"subsets", ",", 
          RowBox[{"{", "b", "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Union", "[", 
            RowBox[{"Flatten", "[", "#", "]"}], "]"}], "]"}], "==", 
          RowBox[{"a", "*", "b"}]}], "&"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "Recursively", " ", "generate", " ", "all", " ", "partitions", " ", "that",
     " ", "satisfy", " ", "the", " ", 
    RowBox[{"structure", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GeneratePartitions", "[", 
    RowBox[{"list_", ",", "structure_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"first", ",", "rest", ",", "subpartitions", ",", 
       RowBox[{"result", "=", 
        RowBox[{"{", "}"}]}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"structure", "===", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"{", "}"}], "}"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"first", "=", 
       RowBox[{"First", "[", "structure", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rest", "=", 
       RowBox[{"Rest", "[", "structure", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"subpartitions", "=", 
       RowBox[{"GenerateSubsets", "[", 
        RowBox[{"list", ",", "first"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"remaining", "=", 
            RowBox[{"Complement", "[", 
             RowBox[{"list", ",", 
              RowBox[{"Flatten", "[", "part", "]"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"result", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"result", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Prepend", "[", 
                RowBox[{"#", ",", "part"}], "]"}], "&"}], "/@", 
              RowBox[{"GeneratePartitions", "[", 
               RowBox[{"remaining", ",", "rest"}], "]"}]}]}], "]"}]}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"part", ",", "subpartitions"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "result"}]}], "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Main", " ", 
     RowBox[{"function", ":", 
      RowBox[{
      "Generate", " ", "all", " ", "partitions", " ", "that", " ", "satisfy", 
       " ", "the", " ", "specified", " ", "structure"}]}]}], ",", 
    RowBox[{"and", " ", "preserve", " ", "the", " ", 
     RowBox[{"order", ".", "\"\<\>"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GenerateAllPartitions", "[", 
    RowBox[{"list_", ",", "structure_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "partitions", "}"}], ",", 
     RowBox[{
      RowBox[{"partitions", "=", 
       RowBox[{"GeneratePartitions", "[", 
        RowBox[{"list", ",", "structure"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "The", " ", "order", " ", "is", " ", "of", " ", "importance"}], 
        "\:ff0c", 
        RowBox[{
        "do", " ", "not", " ", "delete", " ", "the", " ", "equivalent", " ", 
         "terms"}]}], "*)"}], "partitions"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LIlist", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"LIlist", "[", "r", "]"}], "=", 
    RowBox[{"Array", "[", 
     RowBox[{"\[Mu]", ",", "r"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SolutionLen", "[", 
     RowBox[{"k_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"SolutionLen", "[", 
      RowBox[{"k", ",", "r"}], "]"}], "=", 
     RowBox[{"Length", "[", 
      RowBox[{"BD", "[", 
       RowBox[{"k", ",", "r"}], "]"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Generating", " ", "all", " ", "the", " ", "possible", " ", "solution"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"structure", "[", 
    RowBox[{"k_", ",", "r_", ",", "isolution_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"\[Alpha]", "[", "i", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"\[Beta]", "[", "i", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"2", ",", "\[Gamma]"}], "}"}], "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"\[Theta]", "[", "i", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[Theta]", "[", "i", "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "]"}], "}"}],
       "/.", 
      RowBox[{
       RowBox[{"BD", "[", 
        RowBox[{"k", ",", "r"}], "]"}], "[", 
       RowBox[{"[", "isolution", "]"}], "]"}]}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GP", "[", 
    RowBox[{"k_", ",", "r_", ",", "isolution_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"GP", "[", 
     RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "=", 
    RowBox[{"GenerateAllPartitions", "[", 
     RowBox[{
      RowBox[{"LIlist", "[", "r", "]"}], ",", 
      RowBox[{"structure", "[", 
       RowBox[{"k", ",", "r", ",", "isolution"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LengthGP", "[", 
    RowBox[{"k_", ",", "r_", ",", "isolution_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"LengthGP", "[", 
     RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "=", 
    RowBox[{"Length", "[", 
     RowBox[{"GP", "[", 
      RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ExpTensor", "[", 
    RowBox[{"k_", ",", "r_"}], "]"}], ":=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"ExpTensor", "[", 
      RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "="}], "*)"}], 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", "\[Gamma]", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"\[Theta]", "[", "i", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"\[Theta]", "[", "i", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "]"}], 
        "}"}], "/.", 
       RowBox[{
        RowBox[{"BD", "[", 
         RowBox[{"k", ",", "r"}], "]"}], "[", 
        RowBox[{"[", "isolution", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"isolution", ",", "1", ",", 
       RowBox[{"SolutionLen", "[", 
        RowBox[{"k", ",", "r"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tensorblocks", "[", 
    RowBox[{"k_", ",", "r_", ",", "hatlist__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Tensorblocks", "[", 
     RowBox[{"k", ",", "r", ",", "hatlist"}], "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"phatlist", "=", 
         RowBox[{"Permutations", "[", "hatlist", "]"}]}], ",", 
        RowBox[{"ExpT", "=", 
         RowBox[{"ExpTensor", "[", 
          RowBox[{"k", ",", "r"}], "]"}]}], ",", 
        RowBox[{"factor", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"LengthGP", "[", 
            RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"isolution", ",", "1", ",", 
             RowBox[{"SolutionLen", "[", 
              RowBox[{"k", ",", "r"}], "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"len", "=", 
         RowBox[{"SolutionLen", "[", 
          RowBox[{"k", ",", "r"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"factor", "[", 
             RowBox[{"[", "isolution", "]"}], "]"}]], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"K", "[", 
                 RowBox[{"Drop", "[", 
                  RowBox[{
                   RowBox[{"phatlist", "[", 
                    RowBox[{"[", "ipermutation", "]"}], "]"}], ",", 
                   RowBox[{"knum", "-", "1"}]}], "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{"GP", "[", 
                  RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"iGP", ",", "knum", ",", "aknum", ",", "1"}], "]"}],
                  "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"aknum", ",", "1", ",", 
                 RowBox[{"ExpT", "[", 
                  RowBox[{"[", 
                   RowBox[{"isolution", ",", "knum"}], "]"}], "]"}]}], 
                "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"knum", ",", "1", ",", 
               RowBox[{"k", "+", "1"}]}], "}"}]}], "]"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"Drop", "[", 
                  RowBox[{
                   RowBox[{"phatlist", "[", 
                    RowBox[{"[", "ipermutation", "]"}], "]"}], ",", "knum"}], 
                  "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"GP", "[", 
                   RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"iGP", ",", 
                    RowBox[{"knum", "+", "k", "+", "1"}], ",", "bknum", ",", 
                    "1"}], "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"GP", "[", 
                   RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"iGP", ",", 
                    RowBox[{"knum", "+", "k", "+", "1"}], ",", "bknum", ",", 
                    "2"}], "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"bknum", ",", "1", ",", 
                 RowBox[{"ExpT", "[", 
                  RowBox[{"[", 
                   RowBox[{"isolution", ",", 
                    RowBox[{"knum", "+", "k", "+", "1"}]}], "]"}], "]"}]}], 
                "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"knum", ",", "1", ",", "k"}], "}"}]}], "]"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"T", "[", 
               RowBox[{"phatlist", "[", 
                RowBox[{"[", "ipermutation", "]"}], "]"}], "]"}], "[", 
              RowBox[{
               RowBox[{
                RowBox[{"GP", "[", 
                 RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"iGP", ",", 
                  RowBox[{
                   RowBox[{"2", "k"}], "+", "2"}], ",", "tknum", ",", "1"}], 
                 "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"GP", "[", 
                 RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"iGP", ",", 
                  RowBox[{
                   RowBox[{"2", "k"}], "+", "2"}], ",", "tknum", ",", "2"}], 
                 "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"tknum", ",", "1", ",", 
               RowBox[{"ExpT", "[", 
                RowBox[{"[", 
                 RowBox[{"isolution", ",", 
                  RowBox[{
                   RowBox[{"2", "k"}], "+", "2"}]}], "]"}], "]"}]}], "}"}]}], 
            "]"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"Drop", "[", 
                  RowBox[{
                   RowBox[{"phatlist", "[", 
                    RowBox[{"[", "ipermutation", "]"}], "]"}], ",", 
                   RowBox[{"knum", "-", "1"}]}], "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{"GP", "[", 
                  RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"iGP", ",", 
                   RowBox[{"knum", "+", 
                    RowBox[{"2", "k"}], "+", "2"}], ",", "aknum", ",", "1"}], 
                  "]"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"aknum", ",", "1", ",", 
                 RowBox[{"ExpT", "[", 
                  RowBox[{"[", 
                   RowBox[{"isolution", ",", 
                    RowBox[{"knum", "+", 
                    RowBox[{"2", "k"}], "+", "2"}]}], "]"}], "]"}]}], "}"}]}],
               "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"knum", ",", "1", ",", "k"}], "}"}]}], "]"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Y", "[", 
                 RowBox[{"Drop", "[", 
                  RowBox[{
                   RowBox[{"phatlist", "[", 
                    RowBox[{"[", "ipermutation", "]"}], "]"}], ",", 
                   RowBox[{"knum", "-", "1"}]}], "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"GP", "[", 
                   RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"iGP", ",", 
                    RowBox[{"knum", "+", 
                    RowBox[{"3", "k"}], "+", "2"}], ",", "aknum", ",", "1"}], 
                   "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"GP", "[", 
                   RowBox[{"k", ",", "r", ",", "isolution"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"iGP", ",", 
                    RowBox[{"knum", "+", 
                    RowBox[{"3", "k"}], "+", "2"}], ",", "aknum", ",", "2"}], 
                   "]"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"aknum", ",", "1", ",", 
                 RowBox[{"ExpT", "[", 
                  RowBox[{"[", 
                   RowBox[{"isolution", ",", 
                    RowBox[{"knum", "+", 
                    RowBox[{"3", "k"}], "+", "2"}]}], "]"}], "]"}]}], "}"}]}],
               "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"knum", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"iGP", ",", "1", ",", 
            RowBox[{"LengthGP", "[", 
             RowBox[{"k", ",", "r", ",", "isolution"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ipermutation", ",", "1", ",", 
            RowBox[{"k", "!"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"isolution", ",", "1", ",", "len"}], "}"}]}], "]"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TensorblocksByBD", "[", 
   RowBox[{"k_", ",", "r_", ",", "hatlist__"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TensorblocksByBD", "[", 
    RowBox[{"k", ",", "r", ",", "hatlist"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Backup", "=", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<=", 
         RowBox[{"Length", "[", 
          RowBox[{"Tensorblocks", "[", 
           RowBox[{"k", ",", "r", ",", "hatlist"}], "]"}], "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"Backup", ",", 
          RowBox[{"Plus", "/@", 
           RowBox[{"(", 
            RowBox[{"Plus", "@@@", 
             RowBox[{
              RowBox[{"Tensorblocks", "[", 
               RowBox[{"k", ",", "r", ",", "hatlist"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}]}], "]"}]}], "]"}], 
      ";", 
      RowBox[{"PlusBackUp", "=", 
       RowBox[{"Plus", "@@@", "Backup"}]}], ";", "PlusBackUp"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BBcoefficientBackup", "[", 
   RowBox[{"nn_", ",", "k_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"BBcoefficientBackup", "[", 
    RowBox[{"nn", ",", "k", ",", "r"}], "]"}], "=", 
   RowBox[{
    RowBox[{"BBcoefficient", "[", 
     RowBox[{"k", ",", "r"}], "]"}], "/.", 
    RowBox[{"n", "->", "nn"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BBWithLorentz", "[", 
   RowBox[{"n_", ",", "k_", ",", "r_", ",", "hatlist_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"BBWithLorentz", "[", 
    RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}], "=", 
   RowBox[{"(*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"k", "=!=", "0"}], ","}]}], "*)"}], 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"BBcoefficientBackup", "[", 
        RowBox[{"n", ",", "k", ",", "r"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "*", 
      RowBox[{
       RowBox[{"TensorblocksByBD", "[", 
        RowBox[{"k", ",", "r", ",", "hatlist"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"BD", "[", 
         RowBox[{"k", ",", "r"}], "]"}], "]"}]}], "}"}]}], "]"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{",", 
      RowBox[{"NoHatCoefficientWithLorentzBackup", "[", 
       RowBox[{"n", ",", "r"}], "]"}]}], "]"}], "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.9461290303320227`*^9, 3.9461291374922943`*^9}, {
  3.9461291804623027`*^9, 3.9461292251314435`*^9}, {3.9461374823995*^9, 
  3.946137482861212*^9}, {3.946138810946049*^9, 3.946138814528029*^9}, {
  3.9461392365239315`*^9, 3.946139237432909*^9}, {3.946139463117056*^9, 
  3.946139464181038*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"7b473efb-52d0-430d-bea6-bec4123a00e1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Replace rule for building blocks", "Subsection",
 CellChangeTimes->{{3.9461321855677643`*^9, 
  3.94613221809291*^9}},ExpressionUUID->"48ed9dbf-65ab-443c-83e4-\
da95ce4abbc0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sp", "[", 
   RowBox[{
    SubscriptBox["a_", "c_"], ",", 
    SubscriptBox["b_", "d_"]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sp", "[", 
    RowBox[{
     SubscriptBox["b", "d"], ",", 
     SubscriptBox["a", "c"]}], "]"}], "/;", 
   RowBox[{"d", ">", "c"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", "Hatlist_List", "]"}], "[", 
   RowBox[{
    RowBox[{"\[Mu]_", "[", "a_", "]"}], ",", 
    RowBox[{"\[Mu]_", "[", "b_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"Sort", "[", "Hatlist", "]"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "a", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "b", "]"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Sort", "[", "Hatlist", "]"}], "=!=", 
    "Hatlist"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"{", "}"}], "]"}], "[", 
   RowBox[{
    RowBox[{"u", "[", "a_", "]"}], ",", 
    RowBox[{"u", "[", "b_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"{", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"u", "[", "b", "]"}], ",", 
     RowBox[{"u", "[", "a", "]"}]}], "]"}], "/;", 
   RowBox[{"a", ">", "b"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K", "[", "Hatlist_List", "]"}], "[", 
   RowBox[{"\[Mu]_", "[", "a_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"Sort", "[", "Hatlist", "]"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "a", "]"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Sort", "[", "Hatlist", "]"}], "=!=", 
    "Hatlist"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", "Hatlist_List", "]"}], "[", 
   RowBox[{
    RowBox[{"\[Mu]_", "[", "a_", "]"}], ",", 
    RowBox[{"\[Mu]_", "[", "b_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"Sort", "[", "Hatlist", "]"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "a", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "b", "]"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Sort", "[", "Hatlist", "]"}], "=!=", 
    "Hatlist"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"{", "}"}], "]"}], "[", 
   RowBox[{
    RowBox[{"u", "[", "a_", "]"}], ",", 
    RowBox[{"u", "[", "b_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"u", "[", "b", "]"}], ",", 
     RowBox[{"u", "[", "a", "]"}]}], "]"}], "/;", 
   RowBox[{"a", ">", "b"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", "Hatlist_List", "]"}], "[", 
   RowBox[{"\[Mu]_", "[", "a_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Hatlist", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], "~", "Join", "~", 
      RowBox[{"Sort", "[", 
       RowBox[{"Delete", "[", 
        RowBox[{"Hatlist", ",", "1"}], "]"}], "]"}]}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "a", "]"}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Hatlist", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], "~", "Join", "~", 
     RowBox[{"Sort", "[", 
      RowBox[{"Delete", "[", 
       RowBox[{"Hatlist", ",", "1"}], "]"}], "]"}]}], "=!=", 
    "Hatlist"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", "Hatlist_List", "]"}], "[", 
   RowBox[{
    RowBox[{"\[Mu]_", "[", "a_", "]"}], ",", 
    RowBox[{"\[Mu]_", "[", "b_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Hatlist", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], "~", "Join", "~", 
      RowBox[{"Sort", "[", 
       RowBox[{"Delete", "[", 
        RowBox[{"Hatlist", ",", "1"}], "]"}], "]"}]}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "a", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "b", "]"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Hatlist", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}], "~", "Join", "~", 
     RowBox[{"Sort", "[", 
      RowBox[{"Delete", "[", 
       RowBox[{"Hatlist", ",", "1"}], "]"}], "]"}]}], "=!=", 
    "Hatlist"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"{", "}"}], "]"}], "[", 
   RowBox[{
    RowBox[{"u", "[", "a_", "]"}], ",", 
    RowBox[{"u", "[", "b_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"u", "[", "b", "]"}], ",", 
     RowBox[{"u", "[", "a", "]"}]}], "]"}], "/;", 
   RowBox[{"a", ">", "b"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Q", "[", "n", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        SubscriptBox["m", "i"], "2"], "+", 
       SuperscriptBox[
        SubscriptBox["m", "j"], "2"], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{
           SubscriptBox["q", "i"], ",", 
           SubscriptBox["q", "i"]}], "]"}], "+", 
         RowBox[{"sp", "[", 
          RowBox[{
           SubscriptBox["q", "j"], ",", 
           SubscriptBox["q", "j"]}], "]"}], "-", 
         RowBox[{"2", 
          RowBox[{"sp", "[", 
           RowBox[{
            SubscriptBox["q", "i"], ",", 
            SubscriptBox["q", "j"]}], "]"}]}]}], ")"}]}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mhat", "[", 
   RowBox[{"expr_", ",", "II_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Mhat", "[", 
    RowBox[{"expr", ",", "II"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"M", "=", "expr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"M", "=", 
       RowBox[{"Delete", "[", 
        RowBox[{"M", ",", 
         RowBox[{"List", "/@", "II"}]}], "]"}]}], ";", 
      RowBox[{"M", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Transpose", "[", "M", "]"}], ",", 
          RowBox[{"List", "/@", "II"}]}], "]"}], "]"}]}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qnorm", "[", 
   RowBox[{"n_", ",", "II_List", ",", "III_List", ",", 
    RowBox[{"Hat_List", ":", 
     RowBox[{"Null", " ", "Or", " ", 
      RowBox[{"{", "}"}]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Qnorm", "[", 
    RowBox[{"n", ",", "II", ",", "III", ",", "Hat"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "-", 
       RowBox[{"Length", "[", "Hat", "]"}]}], "<=", "4"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"Hat", "===", " ", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"II", ".", 
         RowBox[{"Inverse", "[", 
          RowBox[{
           RowBox[{"Q", "[", "n", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"List", "/@", "Hat"}]}], "]"}], ".", "III"}], ",", 
        RowBox[{
         RowBox[{"Delete", "[", 
          RowBox[{"II", ",", 
           RowBox[{"List", "/@", "Hat"}]}], "]"}], ".", 
         RowBox[{"Inverse", "[", 
          RowBox[{"Mhat", "[", 
           RowBox[{
            RowBox[{"Q", "[", "n", "]"}], ",", "Hat"}], "]"}], "]"}], ".", 
         RowBox[{"Delete", "[", 
          RowBox[{"III", ",", 
           RowBox[{"List", "/@", "Hat"}]}], "]"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"If", " ", "[", 
      RowBox[{
       RowBox[{"Hat", "===", " ", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"II", ".", 
        RowBox[{"Inverse", "[", 
         RowBox[{
          RowBox[{"Q", "[", "n", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"List", "/@", "Hat"}]}], "]"}], ".", "III"}], ",", 
       RowBox[{
        RowBox[{"Delete", "[", 
         RowBox[{"II", ",", 
          RowBox[{"List", "/@", "Hat"}]}], "]"}], ".", 
        RowBox[{"Inverse", "[", 
         RowBox[{"Mhat", "[", 
          RowBox[{
           RowBox[{"Q", "[", "n", "]"}], ",", "Hat"}], "]"}], "]"}], ".", 
        RowBox[{"Delete", "[", 
         RowBox[{"III", ",", 
          RowBox[{"List", "/@", "Hat"}]}], "]"}]}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QnormBackup", "[", 
   RowBox[{"n_", ",", "II_List", ",", "III_List", ",", 
    RowBox[{"Hat_List", ":", 
     RowBox[{"Null", " ", "Or", " ", 
      RowBox[{"{", "}"}]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"QnormBackup", "[", 
    RowBox[{"n", ",", "II", ",", "III", ",", "Hat"}], "]"}], "=", 
   RowBox[{"If", " ", "[", 
    RowBox[{
     RowBox[{"Hat", "===", " ", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"II", ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{
        RowBox[{"Q", "[", "n", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"List", "/@", "Hat"}]}], "]"}], ".", "III"}], ",", 
     RowBox[{
      RowBox[{"Delete", "[", 
       RowBox[{"II", ",", 
        RowBox[{"List", "/@", "Hat"}]}], "]"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Mhat", "[", 
        RowBox[{
         RowBox[{"Q", "[", "n", "]"}], ",", "Hat"}], "]"}], "]"}], ".", 
      RowBox[{"Delete", "[", 
       RowBox[{"III", ",", 
        RowBox[{"List", "/@", "Hat"}]}], "]"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SuperSimplifiedQnorm", "[", 
   RowBox[{"n_", ",", "II_List", ",", "III_List", ",", 
    RowBox[{"Hat_List", ":", 
     RowBox[{"Null", " ", "Or", " ", 
      RowBox[{"{", "}"}]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SuperSimplifiedQnorm", "[", 
    RowBox[{"n", ",", "II", ",", "III", ",", "Hat"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "-", 
       RowBox[{"Length", "[", "Hat", "]"}]}], "<=", "5"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"Hat", "===", " ", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"II", ".", 
         RowBox[{"Adjugate", "[", 
          RowBox[{"Q", "[", "n", "]"}], "]"}], ".", "III"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{
         RowBox[{"Delete", "[", 
          RowBox[{"II", ",", 
           RowBox[{"List", "/@", "Hat"}]}], "]"}], ".", 
         RowBox[{"Adjugate", "[", 
          RowBox[{"Mhat", "[", 
           RowBox[{
            RowBox[{"Q", "[", "n", "]"}], ",", "Hat"}], "]"}], "]"}], ".", 
         RowBox[{"Delete", "[", 
          RowBox[{"III", ",", 
           RowBox[{"List", "/@", "Hat"}]}], "]"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"If", " ", "[", 
      RowBox[{
       RowBox[{"Hat", "===", " ", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"II", ".", 
        RowBox[{"Adjugate", "[", 
         RowBox[{"Q", "[", "n", "]"}], "]"}], ".", "III"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{
        RowBox[{"Delete", "[", 
         RowBox[{"II", ",", 
          RowBox[{"List", "/@", "Hat"}]}], "]"}], ".", 
        RowBox[{"Adjugate", "[", 
         RowBox[{"Mhat", "[", 
          RowBox[{
           RowBox[{"Q", "[", "n", "]"}], ",", "Hat"}], "]"}], "]"}], ".", 
        RowBox[{"Delete", "[", 
         RowBox[{"III", ",", 
          RowBox[{"List", "/@", "Hat"}]}], "]"}]}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedQnorm", "[", 
   RowBox[{"n_", ",", "II_List", ",", "III_List", ",", 
    RowBox[{"Hat_List", ":", 
     RowBox[{"Null", " ", "Or", " ", 
      RowBox[{"{", "}"}]}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SimplifiedQnorm", "[", 
    RowBox[{"n", ",", "II", ",", "III", ",", "Hat"}], "]"}], "=", 
   RowBox[{"If", " ", "[", 
    RowBox[{
     RowBox[{"Hat", "===", " ", 
      RowBox[{"{", "}"}]}], ",", 
     RowBox[{"II", ".", 
      RowBox[{"Adjugate", "[", 
       RowBox[{"Q", "[", "n", "]"}], "]"}], ".", "III"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{
      RowBox[{"Delete", "[", 
       RowBox[{"II", ",", 
        RowBox[{"List", "/@", "Hat"}]}], "]"}], ".", 
      RowBox[{"Adjugate", "[", 
       RowBox[{"Mhat", "[", 
        RowBox[{
         RowBox[{"Q", "[", "n", "]"}], ",", "Hat"}], "]"}], "]"}], ".", 
      RowBox[{"Delete", "[", 
       RowBox[{"III", ",", 
        RowBox[{"List", "/@", "Hat"}]}], "]"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"n_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"n", ",", "\[Mu]"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Superscript", "[", 
      RowBox[{
       SubscriptBox["q", "i"], ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"L", "[", "n", "]"}], "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"1", ",", "n"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"n_", ",", "a_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"n", ",", "a"}], "]"}], "=", 
   RowBox[{"ReplacePart", "[", 
    RowBox[{
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", "n"}], "]"}], ",", 
     RowBox[{"a", "->", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LL", "[", 
   RowBox[{"n_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"LL", "[", 
    RowBox[{"n", ",", "Hat"}], "]"}], "=", 
   RowBox[{"Qnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"L", "[", "n", "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LLBackup", "[", 
   RowBox[{"n_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"LLBackup", "[", 
    RowBox[{"n", ",", "Hat"}], "]"}], "=", 
   RowBox[{"QnormBackup", "[", 
    RowBox[{"n", ",", 
     RowBox[{"L", "[", "n", "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedLL", "[", 
   RowBox[{"n_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SimplifiedLL", "[", 
    RowBox[{"n", ",", "Hat"}], "]"}], "=", 
   RowBox[{"SimplifiedQnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"L", "[", "n", "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SuperSimplifiedLL", "[", 
   RowBox[{"n_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SuperSimplifiedLL", "[", 
    RowBox[{"n", ",", "Hat"}], "]"}], "=", 
   RowBox[{"SuperSimplifiedQnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"L", "[", "n", "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VL", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"VL", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"Qnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VLBackup", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"VLBackup", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"QnormBackup", "[", 
    RowBox[{"n", ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedVL", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SimplifiedVL", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"SimplifiedQnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SuperSimplifiedVL", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SuperSimplifiedVL", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"SuperSimplifiedQnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VV", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"VV", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "\[Nu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"Qnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Nu]"}], "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VVBackup", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"VVBackup", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "\[Nu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"QnormBackup", "[", 
    RowBox[{"n", ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Nu]"}], "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedVV", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SimplifiedVV", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "\[Nu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"SimplifiedQnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Nu]"}], "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SuperSimplifiedVV", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SuperSimplifiedVV", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "\[Nu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"SuperSimplifiedQnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Nu]"}], "]"}], ",", "Hat"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HL", "[", 
   RowBox[{"n_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"HL", "[", 
    RowBox[{"n", ",", "Hat"}], "]"}], "=", 
   RowBox[{"Qnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"H", "[", 
      RowBox[{"n", ",", 
       RowBox[{"Hat", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", 
     RowBox[{"Delete", "[", 
      RowBox[{"Hat", ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HLBackup", "[", 
   RowBox[{"n_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"HLBackup", "[", 
    RowBox[{"n", ",", "Hat"}], "]"}], "=", 
   RowBox[{"QnormBackup", "[", 
    RowBox[{"n", ",", 
     RowBox[{"H", "[", 
      RowBox[{"n", ",", 
       RowBox[{"Hat", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", 
     RowBox[{"Delete", "[", 
      RowBox[{"Hat", ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedHL", "[", 
   RowBox[{"n_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SimplifiedHL", "[", 
    RowBox[{"n", ",", "Hat"}], "]"}], "=", 
   RowBox[{"SimplifiedQnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"H", "[", 
      RowBox[{"n", ",", 
       RowBox[{"Hat", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", 
     RowBox[{"Delete", "[", 
      RowBox[{"Hat", ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SuperSimplifiedHL", "[", 
   RowBox[{"n_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SuperSimplifiedHL", "[", 
    RowBox[{"n", ",", "Hat"}], "]"}], "=", 
   RowBox[{"SuperSimplifiedQnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"H", "[", 
      RowBox[{"n", ",", 
       RowBox[{"Hat", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"L", "[", "n", "]"}], ",", 
     RowBox[{"Delete", "[", 
      RowBox[{"Hat", ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HV", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"HV", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"Qnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"H", "[", 
      RowBox[{"n", ",", 
       RowBox[{"Hat", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"Delete", "[", 
      RowBox[{"Hat", ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HVBackup", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"HVBackup", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"QnormBackup", "[", 
    RowBox[{"n", ",", 
     RowBox[{"H", "[", 
      RowBox[{"n", ",", 
       RowBox[{"Hat", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"Delete", "[", 
      RowBox[{"Hat", ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedHV", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SimplifiedHV", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"SimplifiedQnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"H", "[", 
      RowBox[{"n", ",", 
       RowBox[{"Hat", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"Delete", "[", 
      RowBox[{"Hat", ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SuperSimplifiedHV", "[", 
   RowBox[{"n_", ",", "\[Mu]_", ",", "Hat_List"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SuperSimplifiedHV", "[", 
    RowBox[{"n", ",", "\[Mu]", ",", "Hat"}], "]"}], "=", 
   RowBox[{"SuperSimplifiedQnorm", "[", 
    RowBox[{"n", ",", 
     RowBox[{"H", "[", 
      RowBox[{"n", ",", 
       RowBox[{"Hat", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"V", "[", 
      RowBox[{"n", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"Delete", "[", 
      RowBox[{"Hat", ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReplaceRule", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ReplaceRule", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"K", "[", "h__", "]"}], "[", "\[Mu]_", "]"}], ":>", 
      RowBox[{"4", 
       FractionBox[
        RowBox[{"SimplifiedVL", "[", 
         RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}], 
        RowBox[{"SimplifiedLL", "[", 
         RowBox[{"n", ",", "h"}], "]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", "h_", "]"}], "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":>", 
      RowBox[{"16", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"Superscript", "[", 
           RowBox[{"g", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], "]"}]}], "]"}], 
          RowBox[{"LLBackup", "[", 
           RowBox[{"n", ",", "h"}], "]"}]], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"SimplifiedVL", "[", 
            RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}], 
           RowBox[{"SimplifiedLL", "[", 
            RowBox[{"n", ",", "h"}], "]"}]], 
          FractionBox[
           RowBox[{"SimplifiedVL", "[", 
            RowBox[{"n", ",", "\[Nu]", ",", "h"}], "]"}], 
           RowBox[{"SimplifiedLL", "[", 
            RowBox[{"n", ",", "h"}], "]"}]]}], "-", 
         FractionBox[
          RowBox[{"SimplifiedVV", "[", 
           RowBox[{"n", ",", "\[Mu]", ",", "\[Nu]", ",", "h"}], "]"}], 
          RowBox[{"SimplifiedLL", "[", 
           RowBox[{"n", ",", "h"}], "]"}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", "h__", "]"}], "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":>", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"SimplifiedVV", "[", 
           RowBox[{"n", ",", "\[Mu]", ",", "\[Nu]", ",", "h"}], "]"}], 
          RowBox[{"SimplifiedLL", "[", 
           RowBox[{"n", ",", "h"}], "]"}]], "-", 
         FractionBox[
          RowBox[{"Superscript", "[", 
           RowBox[{"g", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], "]"}]}], "]"}], 
          RowBox[{"LLBackup", "[", 
           RowBox[{"n", ",", "h"}], "]"}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", "h_", "]"}], "[", "\[Mu]_", "]"}], ":>", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"SimplifiedHL", "[", 
          RowBox[{"n", ",", "h"}], "]"}], 
         RowBox[{"VLBackup", "[", 
          RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"SimplifiedHV", "[", 
          RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}], 
         RowBox[{"LLBackup", "[", 
          RowBox[{"n", ",", "h"}], "]"}]}]}], 
       RowBox[{"SimplifiedLL", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Delete", "[", 
          RowBox[{"h", ",", "1"}], "]"}]}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "[", "h_", "]"}], "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"SimplifiedHL", "[", 
           RowBox[{"n", ",", "h"}], "]"}], 
          RowBox[{"Superscript", "[", 
           RowBox[{"g", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"SimplifiedHV", "[", 
           RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}], 
          RowBox[{"VLBackup", "[", 
           RowBox[{"n", ",", "\[Nu]", ",", "h"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"SimplifiedHV", "[", 
           RowBox[{"n", ",", "\[Nu]", ",", "h"}], "]"}], 
          RowBox[{"VLBackup", "[", 
           RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"SimplifiedHL", "[", 
           RowBox[{"n", ",", "h"}], "]"}], 
          RowBox[{"VVBackup", "[", 
           RowBox[{"n", ",", "\[Mu]", ",", "\[Nu]", ",", "h"}], "]"}]}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"SimplifiedLL", "[", 
          RowBox[{"n", ",", 
           RowBox[{"Delete", "[", 
            RowBox[{"h", ",", "1"}], "]"}]}], "]"}]}], ")"}]}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SuperSimplifiedReplaceRule", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"SuperSimplifiedReplaceRule", "[", "n", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"K", "[", "h__", "]"}], "[", "\[Mu]_", "]"}], ":>", 
      RowBox[{"4", 
       FractionBox[
        RowBox[{"SuperSimplifiedVL", "[", 
         RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}], 
        RowBox[{"SuperSimplifiedLL", "[", 
         RowBox[{"n", ",", "h"}], "]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"T", "[", "h_", "]"}], "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":>", 
      RowBox[{"16", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"Superscript", "[", 
           RowBox[{"g", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], "]"}]}], "]"}], 
          RowBox[{"LL", "[", 
           RowBox[{"n", ",", "h"}], "]"}]], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"SuperSimplifiedVL", "[", 
            RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}], 
           RowBox[{"SuperSimplifiedLL", "[", 
            RowBox[{"n", ",", "h"}], "]"}]], 
          FractionBox[
           RowBox[{"SuperSimplifiedVL", "[", 
            RowBox[{"n", ",", "\[Nu]", ",", "h"}], "]"}], 
           RowBox[{"SuperSimplifiedLL", "[", 
            RowBox[{"n", ",", "h"}], "]"}]]}], "-", 
         FractionBox[
          RowBox[{"SuperSimplifiedVV", "[", 
           RowBox[{"n", ",", "\[Mu]", ",", "\[Nu]", ",", "h"}], "]"}], 
          RowBox[{"SuperSimplifiedLL", "[", 
           RowBox[{"n", ",", "h"}], "]"}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"M", "[", "h__", "]"}], "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":>", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"SuperSimplifiedVV", "[", 
           RowBox[{"n", ",", "\[Mu]", ",", "\[Nu]", ",", "h"}], "]"}], 
          RowBox[{"SuperSimplifiedLL", "[", 
           RowBox[{"n", ",", "h"}], "]"}]], "-", 
         FractionBox[
          RowBox[{"Superscript", "[", 
           RowBox[{"g", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], "]"}]}], "]"}], 
          RowBox[{"LL", "[", 
           RowBox[{"n", ",", "h"}], "]"}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", "h_", "]"}], "[", "\[Mu]_", "]"}], ":>", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"SuperSimplifiedHL", "[", 
          RowBox[{"n", ",", "h"}], "]"}], 
         RowBox[{"VL", "[", 
          RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"SuperSimplifiedHV", "[", 
          RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}], 
         RowBox[{"LL", "[", 
          RowBox[{"n", ",", "h"}], "]"}]}]}], 
       RowBox[{"SuperSimplifiedLL", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Delete", "[", 
          RowBox[{"h", ",", "1"}], "]"}]}], "]"}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Y", "[", "h_", "]"}], "[", 
       RowBox[{"\[Mu]_", ",", "\[Nu]_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"SuperSimplifiedHL", "[", 
           RowBox[{"n", ",", "h"}], "]"}], 
          RowBox[{"Superscript", "[", 
           RowBox[{"g", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], "]"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"SuperSimplifiedHV", "[", 
           RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}], 
          RowBox[{"VL", "[", 
           RowBox[{"n", ",", "\[Nu]", ",", "h"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"SuperSimplifiedHV", "[", 
           RowBox[{"n", ",", "\[Nu]", ",", "h"}], "]"}], 
          RowBox[{"VL", "[", 
           RowBox[{"n", ",", "\[Mu]", ",", "h"}], "]"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"SuperSimplifiedHL", "[", 
           RowBox[{"n", ",", "h"}], "]"}], 
          RowBox[{"VV", "[", 
           RowBox[{"n", ",", "\[Mu]", ",", "\[Nu]", ",", "h"}], "]"}]}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"SuperSimplifiedLL", "[", 
          RowBox[{"n", ",", 
           RowBox[{"Delete", "[", 
            RowBox[{"h", ",", "1"}], "]"}]}], "]"}]}], ")"}]}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TBD", "[", 
   RowBox[{"k_", ",", "r_", ",", "hatlist_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TBD", "[", 
    RowBox[{"k", ",", "r", ",", "hatlist"}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"B1", "=", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"\[Mu]", ",", "r"}], "]"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ",", 
       RowBox[{"B2", "=", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"\[Mu]", ",", "r"}], "]"}], ",", 
          RowBox[{"{", "2", "}"}]}], "]"}]}], ",", 
       RowBox[{"sigma", "=", 
        RowBox[{"Permutations", "[", "hatlist", "]"}]}], ",", 
       RowBox[{"Kset", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Permutations", "[", 
             RowBox[{"sub", ",", 
              RowBox[{"{", 
               RowBox[{"Length", "[", "sub", "]"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"sub", ",", 
              RowBox[{"Subsets", "[", "hatlist", "]"}]}], "}"}]}], "]"}], ",",
           "1"}], "]"}]}], ",", 
       RowBox[{"Mset", "=", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Permutations", "[", 
               RowBox[{"sub", ",", 
                RowBox[{"{", 
                 RowBox[{"Length", "[", "sub", "]"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"sub", ",", 
                RowBox[{"Subsets", "[", "hatlist", "]"}]}], "}"}]}], "]"}], 
            ",", "1"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "#", "]"}], "<", 
            RowBox[{"Length", "[", "hatlist", "]"}]}], "&"}]}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"Union", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"K", "[", 
            RowBox[{"Kset", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
           RowBox[{"B1", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "1"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "Kset", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "r"}], "}"}]}], "]"}], "~", "Join", 
        "~", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"Mset", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "Mset", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            FractionBox[
             RowBox[{"r", 
              RowBox[{"(", 
               RowBox[{"r", "-", "1"}], ")"}]}], "2"]}], "}"}]}], "]"}], "~", 
        "Join", "~", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"Kset", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
           RowBox[{"B1", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "1"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", 
            RowBox[{"Length", "[", "Kset", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "r"}], "}"}]}], "]"}], "~", "Join", 
        "~", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Y", "[", 
            RowBox[{"Kset", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", 
            RowBox[{"Length", "[", "Kset", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            FractionBox[
             RowBox[{"r", 
              RowBox[{"(", 
               RowBox[{"r", "-", "1"}], ")"}]}], "2"]}], "}"}]}], "]"}], "~", 
        "Join", "~", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"sigma", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"B2", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{"[", 
              RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"k", "!"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            FractionBox[
             RowBox[{"r", 
              RowBox[{"(", 
               RowBox[{"r", "-", "1"}], ")"}]}], "2"]}], "}"}]}], "]"}]}], 
       "]"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SingleTermRule", "[", 
   RowBox[{"n_", ",", "k_", ",", "r_", ",", "hatlist_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SingleTermRule", "[", 
    RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"singleterm", "->", 
      RowBox[{"(", 
       RowBox[{"singleterm", "/.", 
        RowBox[{"ReplaceRule", "[", "n", "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"singleterm", ",", 
       RowBox[{"TBD", "[", 
        RowBox[{"k", ",", "r", ",", "hatlist"}], "]"}]}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SuperSimplifiedSingleTermRule", "[", 
   RowBox[{"n_", ",", "k_", ",", "r_", ",", "hatlist_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SuperSimplifiedSingleTermRule", "[", 
    RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"singleterm", "->", 
      RowBox[{"(", 
       RowBox[{"singleterm", "/.", 
        RowBox[{"SuperSimplifiedReplaceRule", "[", "n", "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"singleterm", ",", 
       RowBox[{"TBD", "[", 
        RowBox[{"k", ",", "r", ",", "hatlist"}], "]"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"e0fc24f9-c7ad-451e-8db5-6f6025705010"]
}, Closed]],

Cell[CellGroupData[{

Cell["Reduction Coefficient", "Subsection",
 CellChangeTimes->{{3.946132381544436*^9, 3.9461324026337266`*^9}, {
  3.946132688717848*^9, 3.9461326921954327`*^9}, {3.94613743754316*^9, 
  3.9461374416795464`*^9}},ExpressionUUID->"fd46787d-5bfa-4ee0-9f93-\
6eb6274943dd"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"ReductionCoefficient", "[", 
     RowBox[{"n_", ",", "k_", ",", "r_", ",", "hatlist_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ReductionCoefficient", "[", 
      RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}], "=", 
     RowBox[{"(*", " ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "=!=", "0"}], ","}]}], "*)"}], 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"BBWithLorentz", "[", 
        RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}], "/.", 
       RowBox[{"SingleTermRule", "[", 
        RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}]}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{",", 
      RowBox[{
       RowBox[{"BBWithLorentz", "[", 
        RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}], "/.", 
       RowBox[{"SingleTermWithoutHatRule", "[", 
        RowBox[{"n", ",", "r"}], "]"}]}]}], "]"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SuperSimplifiedReductionCoefficient", "[", 
     RowBox[{"n_", ",", "k_", ",", "r_", ",", "hatlist_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"SuperSimplifiedReductionCoefficient", "[", 
      RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}], "=", 
     RowBox[{"(*", " ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"k", "=!=", "0"}], ","}]}], "*)"}], 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{"BBWithLorentz", "[", 
        RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}], "/.", 
       RowBox[{"SuperSimplifiedSingleTermRule", "[", 
        RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}]}], "]"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{",", 
        RowBox[{
         RowBox[{"BBWithLorentz", "[", 
          RowBox[{"n", ",", "k", ",", "r", ",", "hatlist"}], "]"}], "/.", 
         RowBox[{"SingleTermWithoutHatRule", "[", 
          RowBox[{"n", ",", "r"}], "]"}]}]}], "]"}], "*)"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9461374870820675`*^9, 3.9461374890528154`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"42acbc90-ef65-4656-95cc-af149a4acd32"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example", "Section",
 CellChangeTimes->{{3.9461333035707293`*^9, 3.946133313739256*^9}, {
  3.9461373621013803`*^9, 3.946137363702614*^9}},
 Background->None,ExpressionUUID->"737f18bc-679d-408a-8f20-b27c6badb5d1"],

Cell[CellGroupData[{

Cell[TextData[{
 "Examples for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["C", 
     RowBox[{"(", "r", ")"}]], 
    RowBox[{"n", "->", 
     RowBox[{"n", "-", "k"}]}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d7cd1739-6695-4651-a89a-f44cb9eb0aec"]
}], "Subsection",
 CellChangeTimes->{{3.9461333035707293`*^9, 3.946133313739256*^9}, 
   3.9461377912696905`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"66b67269-4a04-43fb-a013-2ab749aff99b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ct", "[", 
   RowBox[{"1", ",", "2"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Notice", " ", "that", " ", "there", " ", "is", " ", "odd", " ", "power", 
    " ", "of", " ", "\[CapitalDelta]"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9461333350799627`*^9, 3.9461333368640084`*^9}, {
  3.946133375204836*^9, 3.946133379332839*^9}, {3.9461337164006853`*^9, 
  3.946133718929183*^9}, {3.946133786835447*^9, 3.946133817532568*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"37a21621-927f-434b-abbf-9808a36c9ee4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "n"}], ")"}], " ", "\[CapitalDelta]", " ", 
       RowBox[{"X", "[", 
        RowBox[{"{", "1", "}"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "-", "n"}], ")"}]}]]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d", "-", "n"}], ")"}], " ", 
     RowBox[{"K", "[", 
      RowBox[{"{", "}"}], "]"}], " ", 
     RowBox[{"X", "[", 
      RowBox[{"{", "1", "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "+", 
       RowBox[{"K", "[", 
        RowBox[{"{", "1", "}"}], "]"}]}], ")"}], " ", 
     RowBox[{"X", "[", 
      RowBox[{"{", "1", "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[CapitalDelta]", " ", 
       RowBox[{"X", "[", 
        RowBox[{"{", "1", "}"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "+", 
         RowBox[{"K", "[", 
          RowBox[{"{", "1", "}"}], "]"}]}], ")"}], " ", 
       RowBox[{"X", "[", 
        RowBox[{"{", "1", "}"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "d"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", 
         RowBox[{"K", "[", 
          RowBox[{"{", "}"}], "]"}], "+", 
         RowBox[{"K", "[", 
          RowBox[{"{", "1", "}"}], "]"}]}], ")"}], " ", 
       RowBox[{"X", "[", 
        RowBox[{"{", "1", "}"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Y", "[", 
        RowBox[{"{", "1", "}"}], "]"}]}]}], 
     RowBox[{"1", "+", "d", "-", "n"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.946133380866864*^9, 3.9461337195946054`*^9, {3.9461383710547*^9, 
   3.946138390796867*^9}, 3.9461391403954973`*^9, 3.946139254896805*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"32ab4a2b-4737-4e67-bc54-d64b29efdce1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Examples for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CapitalOmega]", 
      RowBox[{"(", "r", ")"}]], 
     RowBox[{"n", "->", 
      RowBox[{"n", "-", "k"}]}]], "(", 
    RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Theta]"}], 
    ")"}], TraditionalForm]],ExpressionUUID->
  "5d1206b0-b37e-4c41-ba94-0ac2d12fb831"]
}], "Subsection",
 CellChangeTimes->{{3.9461333035707293`*^9, 3.946133313739256*^9}, 
   3.946137796956482*^9},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"0ab1e180-85c3-4875-9c51-ce92dd830bf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"BD", "[", 
   RowBox[{"1", ",", "2"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "All", " ", "the", " ", "possible", " ", "value", " ", "for", " ", 
     "\[Alpha]"}], ",", " ", "\[Beta]", ",", " ", "\[Gamma]", ",", " ", 
    "\[Theta]"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9461333350799627`*^9, 3.9461333368640084`*^9}, {
  3.946133375204836*^9, 3.946133379332839*^9}, {3.9461339098401504`*^9, 
  3.946133925505909*^9}, {3.9461381556175156`*^9, 3.9461381754056463`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"cbbde1dd-c085-44a3-80b4-3c344d278736"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Theta]", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Theta]", "[", "1", "]"}], "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "0", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Beta]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Theta]", "[", "1", "]"}], "\[Rule]", "1"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.946133380866864*^9, 3.9461394178529634`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"042a3947-e081-4185-b16c-f0f5ea2adeba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"BBcoefficient", "[", 
   RowBox[{"1", ",", "2"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"Extract", " ", "coefficient", " ", 
    FormBox[
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[CapitalOmega]", 
        RowBox[{"(", "r", ")"}]], 
       RowBox[{"n", "->", 
        RowBox[{"n", "-", "k"}]}]], "(", 
      RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Theta]"}], 
      ")"}],
     TraditionalForm], " ", "from", " ", 
    RowBox[{"ct", "[", 
     RowBox[{"k", ",", "r"}], "]"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.946133845519332*^9, 3.946133874510634*^9}, {
  3.946134039558704*^9, 3.9461340693125734`*^9}, {3.946138708223112*^9, 
  3.9461387192571373`*^9}, {3.9461388501721516`*^9, 3.946138855508994*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d3724696-c82c-4685-9edc-0642c2dad225"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "d"}], "-", 
     RowBox[{"2", " ", "n"}]}]], ",", 
   FractionBox[
    RowBox[{"2", "+", "d", "-", "n"}], 
    RowBox[{"8", "+", 
     RowBox[{"8", " ", "d"}], "-", 
     RowBox[{"8", " ", "n"}]}]], ",", 
   FractionBox["1", "8"]}], "}"}]], "Output",
 CellChangeTimes->{{3.946133864863576*^9, 3.9461338750780053`*^9}, {
   3.946138378460367*^9, 3.946138405974622*^9}, 3.9461386559520483`*^9, {
   3.946138704458493*^9, 3.9461387197735353`*^9}, {3.946138848241736*^9, 
   3.946138856103075*^9}, 3.9461390855669684`*^9, 3.946139143394565*^9, 
   3.9461392587434626`*^9, 3.946139421414749*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"ce038a96-07bc-4c8d-8c71-1a1d45e90f86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BBcoefficient", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Give", " ", "coefficient", " ", "of", " ", "corresponding", " ", "tensor",
     " ", "blocks"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BBcoefficient", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BBcoefficient", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"[", "3", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BD", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"[", "3", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.946134082917477*^9, 3.946134140940956*^9}, {
  3.9461343876172013`*^9, 3.946134431617861*^9}, {3.946139115676368*^9, 
  3.946139164599619*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"ddcbcc51-650e-4140-a260-35e261e45183"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", "+", 
   RowBox[{"2", " ", "d"}], "-", 
   RowBox[{"2", " ", "n"}]}]]], "Output",
 CellChangeTimes->{
  3.946134108749715*^9, 3.946134142134143*^9, 3.946138865404565*^9, {
   3.9461391243344727`*^9, 3.9461391674917784`*^9}, 3.946139261117902*^9, 
   3.946139423469146*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"a5cedd02-6f02-4d0b-b672-ddf6d052ca80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]", "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Theta]", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.946134108749715*^9, 3.946134142134143*^9, 3.946138865404565*^9, {
   3.9461391243344727`*^9, 3.9461391674917784`*^9}, 3.946139261117902*^9, 
   3.9461394234767404`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"00145f94-ffd3-4fcb-b130-a91f8616c380"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "+", "d", "-", "n"}], 
  RowBox[{"8", "+", 
   RowBox[{"8", " ", "d"}], "-", 
   RowBox[{"8", " ", "n"}]}]]], "Output",
 CellChangeTimes->{
  3.946134108749715*^9, 3.946134142134143*^9, 3.946138865404565*^9, {
   3.9461391243344727`*^9, 3.9461391674917784`*^9}, 3.946139261117902*^9, 
   3.946139423486*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"512cc88f-5382-4e18-a165-b3f3097432a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]", "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "0", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Theta]", "[", "1", "]"}], "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.946134108749715*^9, 3.946134142134143*^9, 3.946138865404565*^9, {
   3.9461391243344727`*^9, 3.9461391674917784`*^9}, 3.946139261117902*^9, 
   3.9461394234939313`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"c864a2fd-9057-4095-861a-874acfc10df6"],

Cell[BoxData[
 FractionBox["1", "8"]], "Output",
 CellChangeTimes->{
  3.946134108749715*^9, 3.946134142134143*^9, 3.946138865404565*^9, {
   3.9461391243344727`*^9, 3.9461391674917784`*^9}, 3.946139261117902*^9, 
   3.946139423501257*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"d4414931-905b-4595-943c-69fc516f07ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Gamma]", "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "0", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Beta]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"\[Theta]", "[", "1", "]"}], "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.946134108749715*^9, 3.946134142134143*^9, 3.946138865404565*^9, {
   3.9461391243344727`*^9, 3.9461391674917784`*^9}, 3.946139261117902*^9, 
   3.946139423509257*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"5572a6af-93c3-44c3-94ae-defa73dbc69b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Omega", "[", 
   RowBox[{"3", ",", "8", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Please", " ", "Check", " ", "the", " ", "coefficient", "  ", 
     FormBox[
      RowBox[{
       SubscriptBox[
        SuperscriptBox["\[CapitalOmega]", 
         RowBox[{"(", "r", ")"}]], 
        RowBox[{"n", "->", 
         RowBox[{"n", "-", "k"}]}]], "(", 
       RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Theta]"}],
        ")"}],
      TraditionalForm], " ", "by", " ", "giving", " ", "appropriate", " ", 
     "\[Alpha]"}], ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Theta]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Omega", "[", 
  RowBox[{"3", ",", "8", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Omega", "[", 
  RowBox[{"3", ",", "8", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Omega", "[", 
  RowBox[{"3", ",", "8", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9461341795638227`*^9, 3.9461342323391924`*^9}, {
  3.9461342833946657`*^9, 3.946134372334279*^9}, {3.9461344523857*^9, 
  3.946134499254941*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"1036f9bd-4e41-4d15-a872-cb98d06e478c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["15", 
   RowBox[{"2048", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "d", "-", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", "d", "-", "n"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.9461342480765653`*^9, 3.9461342865074854`*^9, {3.9461344861716633`*^9, 
   3.9461345008124247`*^9}, 3.9461391835474033`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"852acbcb-b375-47fa-b72f-537df027ab0c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"13", "+", "d", "-", "n"}], ")"}]}], 
  RowBox[{"8192", " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "d", "-", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", "d", "-", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", "d", "-", "n"}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.9461342480765653`*^9, 3.9461342865074854`*^9, {3.9461344861716633`*^9, 
   3.9461345008124247`*^9}, 3.946139184454173*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"113628ec-7f13-4814-b5b1-0ce8402171de"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["15", 
   RowBox[{"2048", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "d", "-", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", "d", "-", "n"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.9461342480765653`*^9, 3.9461342865074854`*^9, {3.9461344861716633`*^9, 
   3.9461345008124247`*^9}, 3.946139185470896*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"662acc28-c972-4632-80d9-2130719bce61"],

Cell[BoxData[
 FractionBox["35", 
  RowBox[{"64", " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "d", "-", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"6", "+", "d", "-", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", "d", "-", "n"}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.9461342480765653`*^9, 3.9461342865074854`*^9, {3.9461344861716633`*^9, 
   3.9461345008124247`*^9}, 3.946139186420726*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"9dd07e60-797b-45b0-a08a-0763e37a3628"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Examples for ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox[
    SuperscriptBox["C", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Mu]", "1"], "..."}], 
      SubscriptBox["\[Mu]", "r"]}]], 
    RowBox[{"n", "->", 
     RowBox[{"n", "-", "k"}]}]], "  ", "with", " ", "building", " ", 
   "blocks"}]],
  CellChangeTimes->{3.9461355070502243`*^9},ExpressionUUID->
  "71885d8f-7330-4c7a-aa81-25b320f4b0f1"]
}], "Subsection",
 CellChangeTimes->{{3.9461333035707293`*^9, 3.946133313739256*^9}, {
  3.946133434636338*^9, 3.9461334470804243`*^9}, {3.946133501238858*^9, 
  3.946133501720724*^9}, {3.9461378012868395`*^9, 3.946137836115373*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"88ada8a0-18d2-4793-9e9b-5ba93efa7554"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Tensorblocks", "[", 
   RowBox[{"1", ",", "2", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Possible", " ", "tensor", " ", "blocks", " ", "of", " ", "K"}], 
    ",", "T", ",", "M", ",", "X", ",", "Y"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.946133388623687*^9, 3.946133399640438*^9}, {
  3.9461339304061832`*^9, 3.9461339787980423`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"86914237-9cd9-4481-8d78-85467319ac0c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"{", "1", "}"}], "]"}], "[", 
      RowBox[{
       RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
       RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"{", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "2", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"{", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "2", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.946133394938664*^9, 3.946133400816207*^9}, 
   3.946139508365142*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"851bf728-ae92-4215-80b2-dee30a34c38a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"BBWithLorentz", "[", 
   RowBox[{"2", ",", "1", ",", "2", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"Combine", " ", "the", " ", "coefficient", "  ", 
    FormBox[
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[CapitalOmega]", 
        RowBox[{"(", "r", ")"}]], 
       RowBox[{"n", "->", 
        RowBox[{"n", "-", "k"}]}]], "(", 
      RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Theta]"}], 
      ")"}],
     TraditionalForm], " ", "in", " ", 
    RowBox[{"BBcoefficient", "[", 
     RowBox[{"k", ",", "r"}], "]"}], " ", "and", " ", "building", " ", 
    "blocks", " ", "in", " ", "TensorblocksByBD"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9461333350799627`*^9, 3.9461333368640084`*^9}, {
  3.946133375204836*^9, 3.946133379332839*^9}, {3.9461337164006853`*^9, 
  3.946133718929183*^9}, {3.946133786835447*^9, 3.946133817532568*^9}, {
  3.9461346739919376`*^9, 3.9461347025855455`*^9}, {3.9461350165734606`*^9, 
  3.946135120860055*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"1bfdc54f-c3fd-430e-8ee3-778f069688c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"{", "1", "}"}], "]"}], "[", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
      RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", "d"}]}]], ",", 
   FractionBox[
    RowBox[{"d", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"{", "}"}], "]"}], "[", 
         RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"{", "1", "}"}], "]"}], "[", 
         RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"{", "}"}], "]"}], "[", 
         RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"{", "1", "}"}], "]"}], "[", 
         RowBox[{"\[Mu]", "[", "2", "]"}], "]"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "8"}], "+", 
     RowBox[{"8", " ", "d"}]}]], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "[", 
        RowBox[{"\[Mu]", "[", "2", "]"}], "]"}]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.946135033253578*^9, 3.9461395117898426`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"e20aa4ef-6151-4874-b654-b5bc6ccbe909"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples for Replace rule for building blocks", "Subsection",
 CellChangeTimes->{{3.9461333035707293`*^9, 3.946133313739256*^9}, {
  3.946133434636338*^9, 3.9461334470804243`*^9}, {3.946133501238858*^9, 
  3.946133501720724*^9}, {3.9461345947913127`*^9, 3.946134610849343*^9}, {
  3.94613780564067*^9, 3.946137818388708*^9}},
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"a534abef-9c4c-47f7-aa6c-3cd571c714e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", "4", "]"}], "//", "TraditionalForm", 
  RowBox[{"(*", 
   RowBox[{"Mareix", " ", 
    SubscriptBox["Q", "ij"]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9461333350799627`*^9, 3.9461333368640084`*^9}, {
  3.946133375204836*^9, 3.946133379332839*^9}, {3.9461337164006853`*^9, 
  3.946133718929183*^9}, {3.946133786835447*^9, 3.946133817532568*^9}, {
  3.9461346739919376`*^9, 3.9461347025855455`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"5d75ad87-8565-4d65-a0da-593945f6493f"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SubsuperscriptBox["m", "1", "2"], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "1"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "2"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "2"], ",", 
           SubscriptBox["q", "2"]}], ")"}], "+", 
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "2", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "1"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "3"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "3"], ",", 
           SubscriptBox["q", "3"]}], ")"}], "+", 
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "3", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "1"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "4"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "4"], ",", 
           SubscriptBox["q", "4"]}], ")"}], "+", 
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "4", "2"]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "1"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "2"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "2"], ",", 
           SubscriptBox["q", "2"]}], ")"}], "+", 
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "2", "2"]}], ")"}]}], 
      SubsuperscriptBox["m", "2", "2"], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "2"], ",", 
            SubscriptBox["q", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "3"], ",", 
            SubscriptBox["q", "2"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "3"], ",", 
           SubscriptBox["q", "3"]}], ")"}], "+", 
         SubsuperscriptBox["m", "2", "2"], "+", 
         SubsuperscriptBox["m", "3", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "2"], ",", 
            SubscriptBox["q", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "4"], ",", 
            SubscriptBox["q", "2"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "4"], ",", 
           SubscriptBox["q", "4"]}], ")"}], "+", 
         SubsuperscriptBox["m", "2", "2"], "+", 
         SubsuperscriptBox["m", "4", "2"]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "1"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "3"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "3"], ",", 
           SubscriptBox["q", "3"]}], ")"}], "+", 
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "3", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "2"], ",", 
            SubscriptBox["q", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "3"], ",", 
            SubscriptBox["q", "2"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "3"], ",", 
           SubscriptBox["q", "3"]}], ")"}], "+", 
         SubsuperscriptBox["m", "2", "2"], "+", 
         SubsuperscriptBox["m", "3", "2"]}], ")"}]}], 
      SubsuperscriptBox["m", "3", "2"], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "3"], ",", 
            SubscriptBox["q", "3"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "4"], ",", 
            SubscriptBox["q", "3"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "4"], ",", 
           SubscriptBox["q", "4"]}], ")"}], "+", 
         SubsuperscriptBox["m", "3", "2"], "+", 
         SubsuperscriptBox["m", "4", "2"]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "1"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "4"], ",", 
            SubscriptBox["q", "1"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "4"], ",", 
           SubscriptBox["q", "4"]}], ")"}], "+", 
         SubsuperscriptBox["m", "1", "2"], "+", 
         SubsuperscriptBox["m", "4", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "2"], ",", 
            SubscriptBox["q", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "4"], ",", 
            SubscriptBox["q", "2"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "4"], ",", 
           SubscriptBox["q", "4"]}], ")"}], "+", 
         SubsuperscriptBox["m", "2", "2"], "+", 
         SubsuperscriptBox["m", "4", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "3"], ",", 
            SubscriptBox["q", "3"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "(", 
           RowBox[{
            SubscriptBox["q", "4"], ",", 
            SubscriptBox["q", "3"]}], ")"}]}], "-", 
         RowBox[{"sp", "(", 
          RowBox[{
           SubscriptBox["q", "4"], ",", 
           SubscriptBox["q", "4"]}], ")"}], "+", 
         SubsuperscriptBox["m", "3", "2"], "+", 
         SubsuperscriptBox["m", "4", "2"]}], ")"}]}], 
      SubsuperscriptBox["m", "4", "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.946133380866864*^9, 3.9461337195946054`*^9, 
  3.946134705439851*^9, 3.9461395349894743`*^9},
 CellLabel->
  "Out[97]//TraditionalForm=",ExpressionUUID->"f1c45590-756d-496f-bdc6-\
fd3403109fd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "/.", 
   RowBox[{"ReplaceRule", "[", "2", "]"}]}], 
  RowBox[{"(*", 
   RowBox[{
   "Any", " ", "building", " ", "blocks", " ", "can", " ", "be", " ", 
    "explicitly", " ", "exhibited", " ", "with", " ", 
    RowBox[{"ReplaceRule", "[", "n", "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}]}], "/.", 
  RowBox[{"ReplaceRule", "[", "2", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], 
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "[", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "2", "]"}], ",", 
      RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}]}], "/.", 
   RowBox[{"ReplaceRule", "[", "2", "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9461357089560275`*^9, 3.9461357858877015`*^9}, {
  3.9461358381974726`*^9, 3.9461358873817396`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"3f07c8af-64aa-4324-8c43-7b6ea2a419ce"],

Cell[BoxData[
 RowBox[{"4", " ", 
  TemplateBox[{
    SubscriptBox["q", "1"], 
    RowBox[{"\[Mu]", "[", "1", "]"}]},
   "Superscript"]}]], "Output",
 CellChangeTimes->{{3.9461357230014105`*^9, 3.9461357317728915`*^9}, {
   3.946135870013589*^9, 3.9461358879916677`*^9}, 3.946139537235673*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"259d9145-2f73-4ba4-9027-1256c2db781d"],

Cell[BoxData[
 RowBox[{"16", " ", 
  TemplateBox[{
    SubscriptBox["q", "1"], 
    RowBox[{"\[Mu]", "[", "1", "]"}]},
   "Superscript"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SubsuperscriptBox["m", "1", "2"]}], " ", 
     TemplateBox[{"g", 
       TemplateBox[{
         RowBox[{"\[Mu]", "[", "2", "]"}], 
         RowBox[{"\[Mu]", "[", "3", "]"}]}, "RowDefault"]},
      "Superscript"]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["q", "1"], 
       RowBox[{"\[Mu]", "[", "2", "]"}]},
      "Superscript"], " ", 
     TemplateBox[{
       SubscriptBox["q", "1"], 
       RowBox[{"\[Mu]", "[", "3", "]"}]},
      "Superscript"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9461357230014105`*^9, 3.9461357317728915`*^9}, {
   3.946135870013589*^9, 3.9461358879916677`*^9}, 3.946139537248102*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"6865572f-e232-4f66-918e-fc4b1d29f30d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     RowBox[{"\[Mu]", "[", "1", "]"}]},
    "Superscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "1"], ",", 
        SubscriptBox["q", "1"]}], "]"}], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          RowBox[{"\[Mu]", "[", "2", "]"}], 
          RowBox[{"\[Mu]", "[", "3", "]"}]}, "RowDefault"]},
       "Superscript"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "2"], ",", 
        SubscriptBox["q", "1"]}], "]"}], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          RowBox[{"\[Mu]", "[", "2", "]"}], 
          RowBox[{"\[Mu]", "[", "3", "]"}]}, "RowDefault"]},
       "Superscript"]}], "+", 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "2"], ",", 
        SubscriptBox["q", "2"]}], "]"}], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          RowBox[{"\[Mu]", "[", "2", "]"}], 
          RowBox[{"\[Mu]", "[", "3", "]"}]}, "RowDefault"]},
       "Superscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["m", "1", "2"], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          RowBox[{"\[Mu]", "[", "2", "]"}], 
          RowBox[{"\[Mu]", "[", "3", "]"}]}, "RowDefault"]},
       "Superscript"]}], "-", 
     RowBox[{
      SubsuperscriptBox["m", "2", "2"], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          RowBox[{"\[Mu]", "[", "2", "]"}], 
          RowBox[{"\[Mu]", "[", "3", "]"}]}, "RowDefault"]},
       "Superscript"]}], "-", 
     RowBox[{"2", " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        RowBox[{"\[Mu]", "[", "2", "]"}]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        RowBox[{"\[Mu]", "[", "3", "]"}]},
       "Superscript"]}], "+", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["q", "1"], 
        RowBox[{"\[Mu]", "[", "3", "]"}]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        RowBox[{"\[Mu]", "[", "2", "]"}]},
       "Superscript"]}], "+", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["q", "1"], 
        RowBox[{"\[Mu]", "[", "2", "]"}]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        RowBox[{"\[Mu]", "[", "3", "]"}]},
       "Superscript"]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"sp", "[", 
    RowBox[{
     SubscriptBox["q", "1"], ",", 
     SubscriptBox["q", "1"]}], "]"}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"sp", "[", 
     RowBox[{
      SubscriptBox["q", "2"], ",", 
      SubscriptBox["q", "1"]}], "]"}]}], "+", 
   RowBox[{"sp", "[", 
    RowBox[{
     SubscriptBox["q", "2"], ",", 
     SubscriptBox["q", "2"]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.9461357230014105`*^9, 3.9461357317728915`*^9}, {
   3.946135870013589*^9, 3.9461358879916677`*^9}, 3.946139537260332*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"e9cf76c3-8abb-4a48-be87-cd06f509c967"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TBD", "[", 
   RowBox[{"2", ",", "3", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"TBD", ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", "tensor"}], " ", "building", " ", 
     "block"}], ",", " ", 
    RowBox[{
     RowBox[{
     "a", " ", "function", " ", "will", " ", "give", " ", "all", " ", "the", 
      " ", "Single", " ", "Tensor", " ", "Blcoks", " ", "Appears", " ", 
      "with", " ", "k"}], "=", "2"}], ",", " ", 
    RowBox[{"r", "=", "3"}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", 
      SubscriptBox["I", "k"]}], "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9461347321691227`*^9, 3.946134842996171*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"ce81f306-b296-477a-ba04-b70c83be08fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "3", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "3", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "3", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "3", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"T", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "3", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "3", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "3", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", 
    RowBox[{"\[Mu]", "[", "3", "]"}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", "1", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", "2", "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}], ",", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], ",", 
     RowBox[{"\[Mu]", "[", "3", "]"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9461347514397125`*^9, 3.9461395403430157`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"631eac90-4b12-43c0-98d0-eccc924e760a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SingleTermRule", "[", 
   RowBox[{"2", ",", "0", ",", "2", ",", 
    RowBox[{"{", "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "Give", " ", "all", " ", "the", " ", "replace", " ", "rule", " ", "of", 
    " ", "single", " ", "building", " ", "blocks", " ", "in", " ", "TBD"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9461348548544664`*^9, 3.946134933444968*^9}, {
  3.946139564082571*^9, 3.9461395672395916`*^9}},
 CellLabel->"",ExpressionUUID->"fbcaede0-ed2e-4a81-9d37-611eaf9d38b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"{", "}"}], "]"}], "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "1"], ",", 
        SubscriptBox["q", "1"]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"sp", "[", 
        RowBox[{
         SubscriptBox["q", "2"], ",", 
         SubscriptBox["q", "1"]}], "]"}]}], "+", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "2"], ",", 
        SubscriptBox["q", "2"]}], "]"}]}]]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"{", "}"}], "]"}], "[", 
     RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "1"], ",", 
        SubscriptBox["q", "1"]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"sp", "[", 
        RowBox[{
         SubscriptBox["q", "2"], ",", 
         SubscriptBox["q", "1"]}], "]"}]}], "+", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "2"], ",", 
        SubscriptBox["q", "2"]}], "]"}]}]]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     TemplateBox[{
       SubscriptBox["q", "1"], 
       RowBox[{"\[Mu]", "[", "1", "]"}]},
      "Superscript"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "[", 
     RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     TemplateBox[{
       SubscriptBox["q", "1"], 
       RowBox[{"\[Mu]", "[", "2", "]"}]},
      "Superscript"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "[", 
      RowBox[{"{", "}"}], "]"}], "[", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
      RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         TemplateBox[{"g", 
           TemplateBox[{
             RowBox[{"\[Mu]", "[", "1", "]"}], 
             RowBox[{"\[Mu]", "[", "2", "]"}]}, "RowDefault"]},
          "Superscript"], 
         RowBox[{
          FractionBox[
           SubsuperscriptBox["m", "1", "2"], 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             SubsuperscriptBox["m", "2", "2"]}], "-", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"sp", "[", 
                  RowBox[{
                   SubscriptBox["q", "1"], ",", 
                   SubscriptBox["q", "1"]}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"sp", "[", 
                  RowBox[{
                   SubscriptBox["q", "2"], ",", 
                   SubscriptBox["q", "1"]}], "]"}]}], "-", 
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "2"], ",", 
                  SubscriptBox["q", "2"]}], "]"}], "+", 
                SubsuperscriptBox["m", "1", "2"], "+", 
                SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"]}]}]], "+", 
          FractionBox[
           SubsuperscriptBox["m", "2", "2"], 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             SubsuperscriptBox["m", "2", "2"]}], "-", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"sp", "[", 
                  RowBox[{
                   SubscriptBox["q", "1"], ",", 
                   SubscriptBox["q", "1"]}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"sp", "[", 
                  RowBox[{
                   SubscriptBox["q", "2"], ",", 
                   SubscriptBox["q", "1"]}], "]"}]}], "-", 
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "2"], ",", 
                  SubscriptBox["q", "2"]}], "]"}], "+", 
                SubsuperscriptBox["m", "1", "2"], "+", 
                SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"]}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "1"], ",", 
              SubscriptBox["q", "1"]}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "2"], ",", 
               SubscriptBox["q", "1"]}], "]"}]}], "+", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "2"]}], "]"}], "-", 
            SubsuperscriptBox["m", "1", "2"], "-", 
            SubsuperscriptBox["m", "2", "2"]}], 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             SubsuperscriptBox["m", "2", "2"]}], "-", 
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"sp", "[", 
                  RowBox[{
                   SubscriptBox["q", "1"], ",", 
                   SubscriptBox["q", "1"]}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"sp", "[", 
                  RowBox[{
                   SubscriptBox["q", "2"], ",", 
                   SubscriptBox["q", "1"]}], "]"}]}], "-", 
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "2"], ",", 
                  SubscriptBox["q", "2"]}], "]"}], "+", 
                SubsuperscriptBox["m", "1", "2"], "+", 
                SubsuperscriptBox["m", "2", "2"]}], ")"}], "2"]}]}]]}]]}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          TemplateBox[{
            SubscriptBox["q", "1"], 
            RowBox[{"\[Mu]", "[", "2", "]"}]},
           "Superscript"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], " ", 
             TemplateBox[{
               SubscriptBox["q", "1"], 
               RowBox[{"\[Mu]", "[", "1", "]"}]},
              "Superscript"]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "1"], ",", 
                 SubscriptBox["q", "1"]}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "2"], ",", 
                  SubscriptBox["q", "1"]}], "]"}]}], "+", 
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "2"], ",", 
                 SubscriptBox["q", "2"]}], "]"}], "-", 
               SubsuperscriptBox["m", "1", "2"], "-", 
               SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
             TemplateBox[{
               SubscriptBox["q", "2"], 
               RowBox[{"\[Mu]", "[", "1", "]"}]},
              "Superscript"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "1"], ",", 
                 SubscriptBox["q", "1"]}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "2"], ",", 
                  SubscriptBox["q", "1"]}], "]"}]}], "+", 
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "2"], ",", 
                 SubscriptBox["q", "2"]}], "]"}], "-", 
               SubsuperscriptBox["m", "1", "2"], "-", 
               SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
             TemplateBox[{
               SubscriptBox["q", "1"], 
               RowBox[{"\[Mu]", "[", "1", "]"}]},
              "Superscript"]}], "+", 
            RowBox[{
             SubsuperscriptBox["m", "1", "2"], " ", 
             TemplateBox[{
               SubscriptBox["q", "2"], 
               RowBox[{"\[Mu]", "[", "1", "]"}]},
              "Superscript"]}]}], ")"}], " ", 
          TemplateBox[{
            SubscriptBox["q", "2"], 
            RowBox[{"\[Mu]", "[", "2", "]"}]},
           "Superscript"]}]}], 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{
           SubscriptBox["q", "1"], ",", 
           SubscriptBox["q", "1"]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "[", 
           RowBox[{
            SubscriptBox["q", "2"], ",", 
            SubscriptBox["q", "1"]}], "]"}]}], "+", 
         RowBox[{"sp", "[", 
          RowBox[{
           SubscriptBox["q", "2"], ",", 
           SubscriptBox["q", "2"]}], "]"}]}]]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"T", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "[", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
      RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{"16", " ", 
     SubsuperscriptBox["m", "1", "2"], " ", 
     TemplateBox[{"g", 
       TemplateBox[{
         RowBox[{"\[Mu]", "[", "1", "]"}], 
         RowBox[{"\[Mu]", "[", "2", "]"}]}, "RowDefault"]},
      "Superscript"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "[", 
     RowBox[{"\[Mu]", "[", "1", "]"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "1"], ",", 
               SubscriptBox["q", "1"]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "2"], ",", 
                SubscriptBox["q", "1"]}], "]"}]}], "+", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "2"], ",", 
               SubscriptBox["q", "2"]}], "]"}], "-", 
             SubsuperscriptBox["m", "1", "2"], "-", 
             SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ")"}], " ", 
        TemplateBox[{
          SubscriptBox["q", "1"], 
          RowBox[{"\[Mu]", "[", "1", "]"}]},
         "Superscript"]}], 
       SubsuperscriptBox["m", "1", "2"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"]}]}], 
       SubsuperscriptBox["m", "1", "2"]]}], 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "1"], ",", 
        SubscriptBox["q", "1"]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"sp", "[", 
        RowBox[{
         SubscriptBox["q", "2"], ",", 
         SubscriptBox["q", "1"]}], "]"}]}], "+", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "2"], ",", 
        SubscriptBox["q", "2"]}], "]"}]}]]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "[", 
     RowBox[{"\[Mu]", "[", "2", "]"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "1"], ",", 
               SubscriptBox["q", "1"]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "2"], ",", 
                SubscriptBox["q", "1"]}], "]"}]}], "+", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "2"], ",", 
               SubscriptBox["q", "2"]}], "]"}], "-", 
             SubsuperscriptBox["m", "1", "2"], "-", 
             SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ")"}], " ", 
        TemplateBox[{
          SubscriptBox["q", "1"], 
          RowBox[{"\[Mu]", "[", "2", "]"}]},
         "Superscript"]}], 
       SubsuperscriptBox["m", "1", "2"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}]}], 
       SubsuperscriptBox["m", "1", "2"]]}], 
     RowBox[{
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "1"], ",", 
        SubscriptBox["q", "1"]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"sp", "[", 
        RowBox[{
         SubscriptBox["q", "2"], ",", 
         SubscriptBox["q", "1"]}], "]"}]}], "+", 
      RowBox[{"sp", "[", 
       RowBox[{
        SubscriptBox["q", "2"], ",", 
        SubscriptBox["q", "2"]}], "]"}]}]]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Y", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "[", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
      RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"sp", "[", 
          RowBox[{
           SubscriptBox["q", "1"], ",", 
           SubscriptBox["q", "1"]}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"sp", "[", 
           RowBox[{
            SubscriptBox["q", "2"], ",", 
            SubscriptBox["q", "1"]}], "]"}]}], "+", 
         RowBox[{"sp", "[", 
          RowBox[{
           SubscriptBox["q", "2"], ",", 
           SubscriptBox["q", "2"]}], "]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["m", "1", "2"], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "1"], ",", 
               SubscriptBox["q", "1"]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "2"], ",", 
                SubscriptBox["q", "1"]}], "]"}]}], "+", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "2"], ",", 
               SubscriptBox["q", "2"]}], "]"}], "-", 
             SubsuperscriptBox["m", "1", "2"], "-", 
             SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ")"}], " ", 
        TemplateBox[{"g", 
          TemplateBox[{
            RowBox[{"\[Mu]", "[", "1", "]"}], 
            RowBox[{"\[Mu]", "[", "2", "]"}]}, "RowDefault"]},
         "Superscript"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["m", "1", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "1"], ",", 
                SubscriptBox["q", "1"]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "2"], ",", 
                 SubscriptBox["q", "1"]}], "]"}]}], "+", 
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "2"], ",", 
                SubscriptBox["q", "2"]}], "]"}], "-", 
              SubsuperscriptBox["m", "1", "2"], "-", 
              SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}], 
        SubsuperscriptBox["m", "1", "2"]], "+", 
       FractionBox[
        RowBox[{
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "1"], ",", 
                SubscriptBox["q", "1"]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "2"], ",", 
                 SubscriptBox["q", "1"]}], "]"}]}], "+", 
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "2"], ",", 
                SubscriptBox["q", "2"]}], "]"}], "-", 
              SubsuperscriptBox["m", "1", "2"], "-", 
              SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
            TemplateBox[{
              SubscriptBox["q", "1"], 
              RowBox[{"\[Mu]", "[", "1", "]"}]},
             "Superscript"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            TemplateBox[{
              SubscriptBox["q", "2"], 
              RowBox[{"\[Mu]", "[", "1", "]"}]},
             "Superscript"]}]}], ")"}]}], 
        SubsuperscriptBox["m", "1", "2"]], "+", 
       FractionBox[
        RowBox[{
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "1"], ",", 
                SubscriptBox["q", "1"]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "2"], ",", 
                 SubscriptBox["q", "1"]}], "]"}]}], "+", 
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "2"], ",", 
                SubscriptBox["q", "2"]}], "]"}], "-", 
              SubsuperscriptBox["m", "1", "2"], "-", 
              SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
            TemplateBox[{
              SubscriptBox["q", "1"], 
              RowBox[{"\[Mu]", "[", "2", "]"}]},
             "Superscript"]}], "+", 
           RowBox[{
            SubsuperscriptBox["m", "1", "2"], " ", 
            TemplateBox[{
              SubscriptBox["q", "2"], 
              RowBox[{"\[Mu]", "[", "2", "]"}]},
             "Superscript"]}]}], ")"}]}], 
        SubsuperscriptBox["m", "1", "2"]]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.946134865386357*^9, 3.9461348723174715`*^9}, 
   3.946138273197507*^9, 3.946139558578807*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"3c7d95cc-58f5-4aa6-a92b-4ea96825c2c1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example for final Reduction Coefficient", "Subsection",
 CellChangeTimes->{{3.9461333035707293`*^9, 3.946133313739256*^9}, {
   3.946133434636338*^9, 3.9461334470804243`*^9}, {3.946133501238858*^9, 
   3.946133501720724*^9}, {3.9461345947913127`*^9, 3.946134610849343*^9}, {
   3.9461349866140113`*^9, 3.946135006278617*^9}, 3.9461378120185347`*^9},
 Background->RGBColor[
  0.94, 0.88, 0.94],ExpressionUUID->"f4f3be3b-5553-4d5b-8aaf-a32873038b34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ReductionCoefficient", "[", 
   RowBox[{"2", ",", "1", ",", "2", ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Gives", " ", "the", " ", "Reduction", " ", "of", " ", "Feynman", " ", 
     "integral", " ", "of", " ", "Massive", " ", "Bubble", " ", "to", " ", 
     "Tadpole"}], ",", " ", 
    SuperscriptBox[
     SubscriptBox["C", 
      RowBox[{
       RowBox[{"2", "->", "1"}], ";", "1"}]], 
     RowBox[{
      SubscriptBox["\[Mu]", "1"], 
      SubscriptBox["\[Mu]", "2"]}]]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.9461355070502243`*^9, {3.946139605539689*^9, 3.946139608729303*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"cc2c1d50-25fe-4e1c-be1d-2f3f9bb27754"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["m", "2", "2"], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ")"}], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          RowBox[{"\[Mu]", "[", "1", "]"}], 
          RowBox[{"\[Mu]", "[", "2", "]"}]}, "RowDefault"]},
       "Superscript"]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "1"], ",", 
              SubscriptBox["q", "1"]}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "2"], ",", 
               SubscriptBox["q", "1"]}], "]"}]}], "+", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "2"]}], "]"}], "-", 
            SubsuperscriptBox["m", "1", "2"], "-", 
            SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ")"}], " ", 
       TemplateBox[{
         SubscriptBox["q", "2"], 
         RowBox[{"\[Mu]", "[", "1", "]"}]},
        "Superscript"], " ", 
       TemplateBox[{
         SubscriptBox["q", "2"], 
         RowBox[{"\[Mu]", "[", "2", "]"}]},
        "Superscript"]}], 
      SubsuperscriptBox["m", "2", "2"]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          TemplateBox[{
            SubscriptBox["q", "1"], 
            RowBox[{"\[Mu]", "[", "1", "]"}]},
           "Superscript"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "1"], ",", 
              SubscriptBox["q", "1"]}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "2"], ",", 
               SubscriptBox["q", "1"]}], "]"}]}], "+", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "2"]}], "]"}], "-", 
            SubsuperscriptBox["m", "1", "2"], "-", 
            SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
          TemplateBox[{
            SubscriptBox["q", "2"], 
            RowBox[{"\[Mu]", "[", "1", "]"}]},
           "Superscript"]}]}], ")"}], " ", 
       TemplateBox[{
         SubscriptBox["q", "2"], 
         RowBox[{"\[Mu]", "[", "2", "]"}]},
        "Superscript"]}], 
      SubsuperscriptBox["m", "2", "2"]], "+", 
     FractionBox[
      RowBox[{
       TemplateBox[{
         SubscriptBox["q", "2"], 
         RowBox[{"\[Mu]", "[", "1", "]"}]},
        "Superscript"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["m", "2", "2"], " ", 
          TemplateBox[{
            SubscriptBox["q", "1"], 
            RowBox[{"\[Mu]", "[", "2", "]"}]},
           "Superscript"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "1"], ",", 
              SubscriptBox["q", "1"]}], "]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "2"], ",", 
               SubscriptBox["q", "1"]}], "]"}]}], "+", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "2"]}], "]"}], "-", 
            SubsuperscriptBox["m", "1", "2"], "-", 
            SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
          TemplateBox[{
            SubscriptBox["q", "2"], 
            RowBox[{"\[Mu]", "[", "2", "]"}]},
           "Superscript"]}]}], ")"}]}], 
      SubsuperscriptBox["m", "2", "2"]]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "d"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{
         SubscriptBox["q", "1"], ",", 
         SubscriptBox["q", "1"]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sp", "[", 
         RowBox[{
          SubscriptBox["q", "2"], ",", 
          SubscriptBox["q", "1"]}], "]"}]}], "+", 
       RowBox[{"sp", "[", 
        RowBox[{
         SubscriptBox["q", "2"], ",", 
         SubscriptBox["q", "2"]}], "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "1"], ",", 
                  SubscriptBox["q", "1"]}], "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"sp", "[", 
                  RowBox[{
                   SubscriptBox["q", "2"], ",", 
                   SubscriptBox["q", "1"]}], "]"}]}], "+", 
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "2"], ",", 
                  SubscriptBox["q", "2"]}], "]"}], "-", 
                SubsuperscriptBox["m", "1", "2"], "-", 
                SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ")"}], " ", 
           TemplateBox[{
             SubscriptBox["q", "2"], 
             RowBox[{"\[Mu]", "[", "1", "]"}]},
            "Superscript"]}], 
          SubsuperscriptBox["m", "2", "2"]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            TemplateBox[{
              SubscriptBox["q", "1"], 
              RowBox[{"\[Mu]", "[", "1", "]"}]},
             "Superscript"]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "1"], ",", 
                SubscriptBox["q", "1"]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "2"], ",", 
                 SubscriptBox["q", "1"]}], "]"}]}], "+", 
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "2"], ",", 
                SubscriptBox["q", "2"]}], "]"}], "-", 
              SubsuperscriptBox["m", "1", "2"], "-", 
              SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
            TemplateBox[{
              SubscriptBox["q", "2"], 
              RowBox[{"\[Mu]", "[", "1", "]"}]},
             "Superscript"]}]}], 
          SubsuperscriptBox["m", "2", "2"]]}], ")"}], " ", 
       TemplateBox[{
         SubscriptBox["q", "2"], 
         RowBox[{"\[Mu]", "[", "2", "]"}]},
        "Superscript"]}], 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{
         SubscriptBox["q", "1"], ",", 
         SubscriptBox["q", "1"]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sp", "[", 
         RowBox[{
          SubscriptBox["q", "2"], ",", 
          SubscriptBox["q", "1"]}], "]"}]}], "+", 
       RowBox[{"sp", "[", 
        RowBox[{
         SubscriptBox["q", "2"], ",", 
         SubscriptBox["q", "2"]}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       TemplateBox[{
         SubscriptBox["q", "2"], 
         RowBox[{"\[Mu]", "[", "1", "]"}]},
        "Superscript"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["m", "2", "2"], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "1"], ",", 
                  SubscriptBox["q", "1"]}], "]"}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"sp", "[", 
                  RowBox[{
                   SubscriptBox["q", "2"], ",", 
                   SubscriptBox["q", "1"]}], "]"}]}], "+", 
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "2"], ",", 
                  SubscriptBox["q", "2"]}], "]"}], "-", 
                SubsuperscriptBox["m", "1", "2"], "-", 
                SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ")"}], " ", 
           TemplateBox[{
             SubscriptBox["q", "2"], 
             RowBox[{"\[Mu]", "[", "2", "]"}]},
            "Superscript"]}], 
          SubsuperscriptBox["m", "2", "2"]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], " ", 
            TemplateBox[{
              SubscriptBox["q", "1"], 
              RowBox[{"\[Mu]", "[", "2", "]"}]},
             "Superscript"]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "1"], ",", 
                SubscriptBox["q", "1"]}], "]"}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "2"], ",", 
                 SubscriptBox["q", "1"]}], "]"}]}], "+", 
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "2"], ",", 
                SubscriptBox["q", "2"]}], "]"}], "-", 
              SubsuperscriptBox["m", "1", "2"], "-", 
              SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
            TemplateBox[{
              SubscriptBox["q", "2"], 
              RowBox[{"\[Mu]", "[", "2", "]"}]},
             "Superscript"]}]}], 
          SubsuperscriptBox["m", "2", "2"]]}], ")"}]}], 
      RowBox[{
       RowBox[{"sp", "[", 
        RowBox[{
         SubscriptBox["q", "1"], ",", 
         SubscriptBox["q", "1"]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sp", "[", 
         RowBox[{
          SubscriptBox["q", "2"], ",", 
          SubscriptBox["q", "1"]}], "]"}]}], "+", 
       RowBox[{"sp", "[", 
        RowBox[{
         SubscriptBox["q", "2"], ",", 
         SubscriptBox["q", "2"]}], "]"}]}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"-", "8"}], "+", 
     RowBox[{"8", " ", "d"}]}]], "d", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sp", "[", 
           RowBox[{
            SubscriptBox["q", "1"], ",", 
            SubscriptBox["q", "1"]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "1"]}], "]"}]}], "+", 
          RowBox[{"sp", "[", 
           RowBox[{
            SubscriptBox["q", "2"], ",", 
            SubscriptBox["q", "2"]}], "]"}]}], ")"}], "2"]], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "1"], ",", 
                 SubscriptBox["q", "1"]}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "2"], ",", 
                  SubscriptBox["q", "1"]}], "]"}]}], "+", 
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "2"], ",", 
                 SubscriptBox["q", "2"]}], "]"}], "-", 
               SubsuperscriptBox["m", "1", "2"], "-", 
               SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ")"}], " ", 
          TemplateBox[{
            SubscriptBox["q", "2"], 
            RowBox[{"\[Mu]", "[", "1", "]"}]},
           "Superscript"]}], 
         SubsuperscriptBox["m", "2", "2"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           SubsuperscriptBox["m", "2", "2"], " ", 
           TemplateBox[{
             SubscriptBox["q", "1"], 
             RowBox[{"\[Mu]", "[", "1", "]"}]},
            "Superscript"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "1"], ",", 
               SubscriptBox["q", "1"]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "2"], ",", 
                SubscriptBox["q", "1"]}], "]"}]}], "+", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "2"], ",", 
               SubscriptBox["q", "2"]}], "]"}], "-", 
             SubsuperscriptBox["m", "1", "2"], "-", 
             SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
           TemplateBox[{
             SubscriptBox["q", "2"], 
             RowBox[{"\[Mu]", "[", "1", "]"}]},
            "Superscript"]}]}], 
         SubsuperscriptBox["m", "2", "2"]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           RowBox[{"\[Mu]", "[", "2", "]"}]},
          "Superscript"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sp", "[", 
           RowBox[{
            SubscriptBox["q", "1"], ",", 
            SubscriptBox["q", "1"]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "1"]}], "]"}]}], "+", 
          RowBox[{"sp", "[", 
           RowBox[{
            SubscriptBox["q", "2"], ",", 
            SubscriptBox["q", "2"]}], "]"}]}], ")"}], "2"]], "2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         SubsuperscriptBox["m", "1", "2"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "1"], ",", 
             SubscriptBox["q", "1"]}], "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"sp", "[", 
             RowBox[{
              SubscriptBox["q", "2"], ",", 
              SubscriptBox["q", "1"]}], "]"}]}], "+", 
           RowBox[{"sp", "[", 
            RowBox[{
             SubscriptBox["q", "2"], ",", 
             SubscriptBox["q", "2"]}], "]"}], "-", 
           SubsuperscriptBox["m", "1", "2"], "-", 
           SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           RowBox[{"\[Mu]", "[", "1", "]"}]},
          "Superscript"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["m", "2", "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "1"], ",", 
                 SubscriptBox["q", "1"]}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"sp", "[", 
                 RowBox[{
                  SubscriptBox["q", "2"], ",", 
                  SubscriptBox["q", "1"]}], "]"}]}], "+", 
               RowBox[{"sp", "[", 
                RowBox[{
                 SubscriptBox["q", "2"], ",", 
                 SubscriptBox["q", "2"]}], "]"}], "-", 
               SubsuperscriptBox["m", "1", "2"], "-", 
               SubsuperscriptBox["m", "2", "2"]}], ")"}]}]}], ")"}], " ", 
          TemplateBox[{
            SubscriptBox["q", "2"], 
            RowBox[{"\[Mu]", "[", "2", "]"}]},
           "Superscript"]}], 
         SubsuperscriptBox["m", "2", "2"]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{
           SubsuperscriptBox["m", "2", "2"], " ", 
           TemplateBox[{
             SubscriptBox["q", "1"], 
             RowBox[{"\[Mu]", "[", "2", "]"}]},
            "Superscript"]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "1"], ",", 
               SubscriptBox["q", "1"]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"sp", "[", 
               RowBox[{
                SubscriptBox["q", "2"], ",", 
                SubscriptBox["q", "1"]}], "]"}]}], "+", 
             RowBox[{"sp", "[", 
              RowBox[{
               SubscriptBox["q", "2"], ",", 
               SubscriptBox["q", "2"]}], "]"}], "-", 
             SubsuperscriptBox["m", "1", "2"], "-", 
             SubsuperscriptBox["m", "2", "2"]}], ")"}], " ", 
           TemplateBox[{
             SubscriptBox["q", "2"], 
             RowBox[{"\[Mu]", "[", "2", "]"}]},
            "Superscript"]}]}], 
         SubsuperscriptBox["m", "2", "2"]]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9461355102020683`*^9, 3.946139617783792*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"dafa1ab7-6656-41a7-a4eb-073f39b2adc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ReductionCoefficient", "[", 
      RowBox[{"2", ",", "1", ",", "2", ",", 
       RowBox[{"{", "1", "}"}]}], "]"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Most", " ", "of", " ", "the", " ", "time"}], ",", " ", 
       RowBox[{
       "it", " ", "can", " ", "be", " ", "simplified", " ", "and", " ", "get",
         " ", "a", " ", "tidy", " ", "expression"}]}], "*)"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        TemplateBox[{"g", 
          TemplateBox[{
            RowBox[{"\[Mu]", "[", "a_", "]"}], 
            RowBox[{"\[Mu]", "[", "b_", "]"}]}, "RowDefault"]},
         "Superscript"], "->", 
        TemplateBox[{"g", 
          TemplateBox[{
            SubscriptBox["\[Mu]", 
             RowBox[{"a", " "}]], 
            SubscriptBox["\[Mu]", "b"]}, "RowDefault"]},
         "Superscript"]}], ",", 
       RowBox[{
        RowBox[{"sp", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], "->", 
        RowBox[{"Dot", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}], ",", 
       RowBox[{
        TemplateBox[{
          SubscriptBox["q", "1"], 
          RowBox[{"\[Mu]", "[", "u_", "]"}]},
         "Superscript"], "->", 
        TemplateBox[{
          SubscriptBox["q", "1"], 
          SubscriptBox["\[Mu]", "u"]},
         "Superscript"]}], ",", 
       RowBox[{
        TemplateBox[{
          SubscriptBox["q", "2"], 
          RowBox[{"\[Mu]", "[", "u_", "]"}]},
         "Superscript"], "->", 
        TemplateBox[{
          SubscriptBox["q", "2"], 
          SubscriptBox["\[Mu]", "u"]},
         "Superscript"]}], ",", 
       RowBox[{
        TemplateBox[{
          SubscriptBox["q", "3"], 
          RowBox[{"\[Mu]", "[", "u_", "]"}]},
         "Superscript"], "->", 
        TemplateBox[{
          SubscriptBox["q", "3"], 
          SubscriptBox["\[Mu]", "u"]},
         "Superscript"]}], ",", 
       RowBox[{
        TemplateBox[{
          SubscriptBox["q", "4"], 
          RowBox[{"\[Mu]", "[", "u_", "]"}]},
         "Superscript"], "->", 
        TemplateBox[{
          SubscriptBox["q", "4"], 
          SubscriptBox["\[Mu]", "u"]},
         "Superscript"]}]}], "}"}]}], "/.", 
    RowBox[{
     RowBox[{"Dot", "[", 
      RowBox[{"a_", ",", "a_"}], "]"}], "->", 
     SuperscriptBox["a", "2"]}]}], "//", "Simplify"}], "//", 
  "TraditionalForm"}]], "Input",
 CellChangeTimes->{{3.9461351396531034`*^9, 3.9461352240906515`*^9}, {
  3.9461352607578197`*^9, 3.946135300371062*^9}, {3.9461354031332626`*^9, 
  3.946135486757945*^9}, {3.9461355237968597`*^9, 3.946135576014405*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"782fe672-ecc1-4f47-a546-6dff1ce48cec"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["q", "1", "2"], "+", 
        SubsuperscriptBox["q", "2", "2"], "-", 
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox["q", "2"], ".", 
          SubscriptBox["q", "1"]}]}]}], ")"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TemplateBox[{"g", 
        TemplateBox[{
          SubscriptBox["\[Mu]", "1"], 
          SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
       "Superscript"], " ", 
      SubsuperscriptBox["q", "1", "4"]}], "+", 
     RowBox[{
      SubsuperscriptBox["m", "2", "2"], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          SubscriptBox["\[Mu]", "1"], 
          SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
       "Superscript"], " ", 
      SubsuperscriptBox["q", "1", "2"]}], "+", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["q", "2", "2"], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          SubscriptBox["\[Mu]", "1"], 
          SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
       "Superscript"], " ", 
      SubsuperscriptBox["q", "1", "2"]}], "-", 
     RowBox[{"d", " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"], " ", 
      SubsuperscriptBox["q", "1", "2"]}], "-", 
     RowBox[{"d", " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      SubsuperscriptBox["q", "1", "2"]}], "+", 
     RowBox[{"2", " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      SubsuperscriptBox["q", "1", "2"]}], "-", 
     RowBox[{"d", " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"], " ", 
      SubsuperscriptBox["q", "1", "2"]}], "+", 
     RowBox[{"2", " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"], " ", 
      SubsuperscriptBox["q", "1", "2"]}], "+", 
     RowBox[{"3", " ", "d", " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"], " ", 
      SubsuperscriptBox["q", "1", "2"]}], "-", 
     RowBox[{"4", " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"], " ", 
      SubsuperscriptBox["q", "1", "2"]}], "+", 
     RowBox[{
      SubsuperscriptBox["q", "2", "4"], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          SubscriptBox["\[Mu]", "1"], 
          SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
       "Superscript"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["q", "2"], ".", 
         SubscriptBox["q", "1"]}], ")"}], "2"], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          SubscriptBox["\[Mu]", "1"], 
          SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
       "Superscript"]}], "+", 
     RowBox[{
      SubsuperscriptBox["m", "2", "2"], " ", 
      SubsuperscriptBox["q", "2", "2"], " ", 
      TemplateBox[{"g", 
        TemplateBox[{
          SubscriptBox["\[Mu]", "1"], 
          SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
       "Superscript"]}], "-", 
     RowBox[{"d", " ", 
      SubsuperscriptBox["m", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "-", 
     RowBox[{"d", " ", 
      SubsuperscriptBox["q", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "+", 
     RowBox[{"d", " ", 
      SubsuperscriptBox["m", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"]}], "-", 
     RowBox[{"d", " ", 
      SubsuperscriptBox["q", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"]}], "+", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["q", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"]}], "-", 
     RowBox[{
      SubsuperscriptBox["m", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{"g", 
           TemplateBox[{
             SubscriptBox["\[Mu]", "1"], 
             SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
          "Superscript"], " ", 
         SubsuperscriptBox["q", "1", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["q", "2", "2"], " ", 
         TemplateBox[{"g", 
           TemplateBox[{
             SubscriptBox["\[Mu]", "1"], 
             SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
          "Superscript"]}], "-", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{
           TemplateBox[{
             SubscriptBox["q", "1"], 
             SubscriptBox["\[Mu]", "1"]},
            "Superscript"], "-", 
           TemplateBox[{
             SubscriptBox["q", "2"], 
             SubscriptBox["\[Mu]", "1"]},
            "Superscript"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           TemplateBox[{
             SubscriptBox["q", "1"], 
             SubscriptBox["\[Mu]", "2"]},
            "Superscript"], "-", 
           TemplateBox[{
             SubscriptBox["q", "2"], 
             SubscriptBox["\[Mu]", "2"]},
            "Superscript"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"d", " ", 
      SubsuperscriptBox["m", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "-", 
     RowBox[{"d", " ", 
      SubsuperscriptBox["q", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "+", 
     RowBox[{"2", " ", 
      SubsuperscriptBox["q", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "-", 
     RowBox[{"d", " ", 
      SubsuperscriptBox["m", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "+", 
     RowBox[{"3", " ", "d", " ", 
      SubsuperscriptBox["q", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "-", 
     RowBox[{"4", " ", 
      SubsuperscriptBox["q", "2", "2"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "1"]},
       "Superscript"], " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["q", "2"], ".", 
       SubscriptBox["q", "1"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{"g", 
           TemplateBox[{
             SubscriptBox["\[Mu]", "1"], 
             SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
          "Superscript"], " ", 
         SubsuperscriptBox["m", "1", "2"]}], "-", 
        RowBox[{
         SubsuperscriptBox["m", "2", "2"], " ", 
         TemplateBox[{"g", 
           TemplateBox[{
             SubscriptBox["\[Mu]", "1"], 
             SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
          "Superscript"]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["q", "1", "2"], " ", 
         TemplateBox[{"g", 
           TemplateBox[{
             SubscriptBox["\[Mu]", "1"], 
             SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
          "Superscript"]}], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["q", "2", "2"], " ", 
         TemplateBox[{"g", 
           TemplateBox[{
             SubscriptBox["\[Mu]", "1"], 
             SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
          "Superscript"]}], "+", 
        RowBox[{"d", " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           SubscriptBox["\[Mu]", "1"]},
          "Superscript"], " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           SubscriptBox["\[Mu]", "2"]},
          "Superscript"]}], "+", 
        RowBox[{"d", " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           SubscriptBox["\[Mu]", "2"]},
          "Superscript"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           SubscriptBox["\[Mu]", "1"]},
          "Superscript"]}], "-", 
        RowBox[{"2", " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           SubscriptBox["\[Mu]", "2"]},
          "Superscript"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           SubscriptBox["\[Mu]", "1"]},
          "Superscript"]}], "+", 
        RowBox[{"d", " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           SubscriptBox["\[Mu]", "1"]},
          "Superscript"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           SubscriptBox["\[Mu]", "2"]},
          "Superscript"]}], "-", 
        RowBox[{"2", " ", 
         TemplateBox[{
           SubscriptBox["q", "1"], 
           SubscriptBox["\[Mu]", "1"]},
          "Superscript"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           SubscriptBox["\[Mu]", "2"]},
          "Superscript"]}], "-", 
        RowBox[{"3", " ", "d", " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           SubscriptBox["\[Mu]", "1"]},
          "Superscript"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           SubscriptBox["\[Mu]", "2"]},
          "Superscript"]}], "+", 
        RowBox[{"4", " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           SubscriptBox["\[Mu]", "1"]},
          "Superscript"], " ", 
         TemplateBox[{
           SubscriptBox["q", "2"], 
           SubscriptBox["\[Mu]", "2"]},
          "Superscript"]}]}], ")"}]}]}], ")"}]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9461351799631863`*^9, {3.946135255053006*^9, 3.946135268605364*^9}, 
   3.9461354061061134`*^9, 3.9461396255933766`*^9},
 CellLabel->
  "Out[110]//TraditionalForm=",ExpressionUUID->"97adb0ec-0089-4436-a48d-\
194d324a1620"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Perform", " ", "numerical", " ", "compotation", " ", "by", " ", "seting", 
    " ", "mass", " ", "and", " ", "inner", " ", "product", " ", "in", " ", 
    "advance"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["m", "1"], "=", 
     FractionBox["1", "4"]}], ";", 
    RowBox[{
     SubscriptBox["m", "2"], "=", 
     FractionBox["5", "4"]}], ";", 
    RowBox[{
     SubscriptBox["m", "3"], "=", 
     FractionBox["3", "2"]}], ";", 
    RowBox[{
     SubscriptBox["m", "4"], "=", 
     FractionBox["3", "4"]}], ";", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["q", "2"], ",", 
       SubscriptBox["q", "2"]}], "]"}], "=", 
     FractionBox["1", "3"]}], ";", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["q", "3"], ",", 
       SubscriptBox["q", "2"]}], "]"}], "=", 
     FractionBox["1", "2"]}], ";", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["q", "4"], ",", 
       SubscriptBox["q", "2"]}], "]"}], "=", 
     FractionBox["5", "6"]}], ";", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["q", "3"], ",", 
       SubscriptBox["q", "3"]}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["q", "4"], ",", 
       SubscriptBox["q", "3"]}], "]"}], "=", 
     FractionBox["7", "8"]}], ";", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["q", "4"], ",", 
       SubscriptBox["q", "4"]}], "]"}], "=", 
     FractionBox["10", "11"]}], ";", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["q", "1"], 
       RowBox[{"\[Mu]", "[", "1", "]"}]},
      "Superscript"], "=", "0"}], ";", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["q", "1"], ",", 
       SubscriptBox["q", "1"]}], "]"}], "=", "0"}], ";", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["q", "2"], ",", 
       SubscriptBox["q", "1"]}], "]"}], "=", "0"}], ";", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["q", "3"], ",", 
       SubscriptBox["q", "1"]}], "]"}], "=", "0"}], ";", 
    RowBox[{
     RowBox[{"sp", "[", 
      RowBox[{
       SubscriptBox["q", "4"], ",", 
       SubscriptBox["q", "1"]}], "]"}], "=", "0"}], ";", 
    RowBox[{"d", "=", "6.23"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ATSDGASHd", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ReductionCoefficient", "[", 
        RowBox[{"4", ",", "0", ",", "3", ",", 
         RowBox[{"{", "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          TemplateBox[{"g", 
            TemplateBox[{
              RowBox[{"\[Mu]", "[", "a_", "]"}], 
              RowBox[{"\[Mu]", "[", "b_", "]"}]}, "RowDefault"]},
           "Superscript"], "->", 
          TemplateBox[{"g", 
            TemplateBox[{
              SubscriptBox["\[Mu]", 
               RowBox[{"a", " "}]], 
              SubscriptBox["\[Mu]", "b"]}, "RowDefault"]},
           "Superscript"]}], ",", 
         RowBox[{
          RowBox[{"sp", "[", 
           RowBox[{"a_", ",", "b_"}], "]"}], "->", 
          RowBox[{"Dot", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}], ",", 
         RowBox[{
          TemplateBox[{
            SubscriptBox["q", "1"], 
            RowBox[{"\[Mu]", "[", "u_", "]"}]},
           "Superscript"], "->", 
          TemplateBox[{
            SubscriptBox["q", "1"], 
            SubscriptBox["\[Mu]", "u"]},
           "Superscript"]}], ",", 
         RowBox[{
          TemplateBox[{
            SubscriptBox["q", "2"], 
            RowBox[{"\[Mu]", "[", "u_", "]"}]},
           "Superscript"], "->", 
          TemplateBox[{
            SubscriptBox["q", "2"], 
            SubscriptBox["\[Mu]", "u"]},
           "Superscript"]}], ",", 
         RowBox[{
          TemplateBox[{
            SubscriptBox["q", "3"], 
            RowBox[{"\[Mu]", "[", "u_", "]"}]},
           "Superscript"], "->", 
          TemplateBox[{
            SubscriptBox["q", "3"], 
            SubscriptBox["\[Mu]", "u"]},
           "Superscript"]}], ",", 
         RowBox[{
          TemplateBox[{
            SubscriptBox["q", "4"], 
            RowBox[{"\[Mu]", "[", "u_", "]"}]},
           "Superscript"], "->", 
          TemplateBox[{
            SubscriptBox["q", "4"], 
            SubscriptBox["\[Mu]", "u"]},
           "Superscript"]}]}], "}"}]}], "/.", 
      RowBox[{
       RowBox[{"Dot", "[", 
        RowBox[{"a_", ",", "a_"}], "]"}], "->", 
       SuperscriptBox["a", "2"]}]}], "//", "Simplify"}]}]}]}]], "Input",
 CellLabel->
  "In[111]:=",ExpressionUUID->"3c4be196-552f-45d8-98d7-92359b546b3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"0.860691770004495`", " ", 
   TemplateBox[{"g", 
     TemplateBox[{
       SubscriptBox["\[Mu]", "2"], 
       SubscriptBox["\[Mu]", "3"]}, "RowDefault"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "-", 
  RowBox[{"0.15830840653525236`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "+", 
  RowBox[{"3.101733656012318`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "+", 
  RowBox[{"3.101733656012318`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "+", 
  RowBox[{"14.168938111692349`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"0.25679299332624633`", " ", 
   TemplateBox[{"g", 
     TemplateBox[{
       SubscriptBox["\[Mu]", "2"], 
       SubscriptBox["\[Mu]", "3"]}, "RowDefault"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "-", 
  RowBox[{"0.000466928054157767`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "-", 
  RowBox[{"0.5038025185081865`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "-", 
  RowBox[{"0.5038025185081865`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "-", 
  RowBox[{"0.451978336761167`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "-", 
  RowBox[{"0.5038025185081865`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "-", 
  RowBox[{"0.451978336761167`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "-", 
  RowBox[{"0.3204920792925369`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "-", 
  RowBox[{"2.2688127967270564`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "-", 
  RowBox[{"0.5038025185081865`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"0.451978336761167`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"0.3204920792925369`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"2.2688127967270564`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"2.2688127967270564`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "+", 
  RowBox[{"1.775137587530903`", " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"0.45627907571245463`", " ", 
   TemplateBox[{"g", 
     TemplateBox[{
       SubscriptBox["\[Mu]", "2"], 
       SubscriptBox["\[Mu]", "3"]}, "RowDefault"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "+", 
  RowBox[{"0.6484215049085045`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "-", 
  RowBox[{"1.1131224074936168`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "-", 
  RowBox[{"1.1131224074936168`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "-", 
  RowBox[{"11.314784642524398`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "+", 
  RowBox[{"0.3899986653445399`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "+", 
  RowBox[{"2.416144800664519`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "+", 
  RowBox[{"0.3899986653445399`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "+", 
  RowBox[{"2.416144800664519`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "+", 
  RowBox[{"0.2425645106555081`", " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"]}], "+", 
  RowBox[{
   TemplateBox[{"g", 
     TemplateBox[{
       SubscriptBox["\[Mu]", "1"], 
       SubscriptBox["\[Mu]", "3"]}, "RowDefault"]},
    "Superscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"0.23249196147192638`", " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "+", 
     RowBox[{"0.860691770004495`", " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "-", 
     RowBox[{"0.25679299332624633`", " ", 
      TemplateBox[{
        SubscriptBox["q", "3"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}], "-", 
     RowBox[{"0.45627907571245463`", " ", 
      TemplateBox[{
        SubscriptBox["q", "4"], 
        SubscriptBox["\[Mu]", "2"]},
       "Superscript"]}]}], ")"}]}], "-", 
  RowBox[{"1.1131224074936168`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "-", 
  RowBox[{"11.314784642524398`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "+", 
  RowBox[{"0.3899986653445399`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "+", 
  RowBox[{"2.416144800664519`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "+", 
  RowBox[{"2.416144800664519`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "+", 
  RowBox[{"0.2425645106555081`", " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "-", 
  RowBox[{"0.16705503587989545`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "+", 
  RowBox[{"6.254114965890259`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "-", 
  RowBox[{"1.9094660060731232`", " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"]}], "+", 
  RowBox[{
   TemplateBox[{"g", 
     TemplateBox[{
       SubscriptBox["\[Mu]", "1"], 
       SubscriptBox["\[Mu]", "2"]}, "RowDefault"]},
    "Superscript"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"0.23249196147192638`", " ", 
      TemplateBox[{
        SubscriptBox["q", "1"], 
        SubscriptBox["\[Mu]", "3"]},
       "Superscript"]}], "+", 
     RowBox[{"0.860691770004495`", " ", 
      TemplateBox[{
        SubscriptBox["q", "2"], 
        SubscriptBox["\[Mu]", "3"]},
       "Superscript"]}], "-", 
     RowBox[{"0.25679299332624633`", " ", 
      TemplateBox[{
        SubscriptBox["q", "3"], 
        SubscriptBox["\[Mu]", "3"]},
       "Superscript"]}], "-", 
     RowBox[{"0.45627907571245463`", " ", 
      TemplateBox[{
        SubscriptBox["q", "4"], 
        SubscriptBox["\[Mu]", "3"]},
       "Superscript"]}]}], ")"}]}], "-", 
  RowBox[{"1.1131224074936168`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"11.314784642524398`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "+", 
  RowBox[{"0.3899986653445399`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "+", 
  RowBox[{"2.416144800664519`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "+", 
  RowBox[{"2.416144800664519`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "+", 
  RowBox[{"0.2425645106555081`", " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"0.16705503587989545`", " ", 
   TemplateBox[{
     SubscriptBox["q", "1"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "+", 
  RowBox[{"6.254114965890259`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"1.9094660060731232`", " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "+", 
  RowBox[{"6.254114965890259`", " ", 
   TemplateBox[{
     SubscriptBox["q", "2"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"1.9094660060731232`", " ", 
   TemplateBox[{
     SubscriptBox["q", "3"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}], "-", 
  RowBox[{"2.5178130173342925`", " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "1"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "2"]},
    "Superscript"], " ", 
   TemplateBox[{
     SubscriptBox["q", "4"], 
     SubscriptBox["\[Mu]", "3"]},
    "Superscript"]}]}]], "Output",
 CellChangeTimes->{3.946136907475602*^9, 3.946139629399023*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"46485f37-04cc-45e8-804a-6bd51866b3c4"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Timing Test (This may vary depending on the ability of computer)\
\>", "Subsection",
 CellChangeTimes->{{3.9461333035707293`*^9, 3.946133313739256*^9}, {
  3.946136215213499*^9, 3.9461362194886074`*^9}, {3.94613790237905*^9, 
  3.9461379278264465`*^9}, {3.946137981038663*^9, 3.946138012344638*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"0d0fff92-129f-44f6-bad4-b9f1b9bd1bd4"],

Cell[CellGroupData[{

Cell["Test k = 0", "Subsubsection",
 CellChangeTimes->{{3.9458494210363083`*^9, 
  3.945849436054123*^9}},ExpressionUUID->"4e8a34b5-3468-43b9-987d-\
a08f9c62a6f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "0", ",", "1", ",", 
     RowBox[{"{", "}"}]}], "]"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.945849448863117*^9, 3.9458494516513367`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"2e100a52-e99f-4d13-8d0d-e29e8b53503a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1316494`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945849607393527*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"042a2028-ed1b-4af9-a599-f0bd08c012e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "0", ",", "2", ",", 
     RowBox[{"{", "}"}]}], "]"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.945849449883627*^9, 3.945849452671197*^9}, 
   3.945849658745019*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"f4e4d92b-2e7e-4bce-aab8-f8089768f8c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1670433`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458496172212925`*^9, 3.9458496828326445`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"86f0419c-e7d9-4131-af4c-2698da8ff242"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "0", ",", "3", ",", 
     RowBox[{"{", "}"}]}], "]"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.945849660457016*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"6061cd31-6fdb-4b97-a2dd-72e5b48c250a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1951669`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945849625847028*^9, 3.945849690870201*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"b10db897-6a7e-446b-a8ff-f8aa2b940ee2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "0", ",", "4", ",", 
     RowBox[{"{", "}"}]}], "]"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.945849661814051*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"3f0a5ae2-f859-4849-92b1-f5017172495a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.2843005`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945849633603426*^9, 3.9458496997565575`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"991f588e-04b0-41f5-8016-1dd880770a92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "0", ",", "5", ",", 
     RowBox[{"{", "}"}]}], "]"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.9458496637695966`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"9672371b-637d-4719-bf78-69540d7431e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3565113`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945849642408389*^9, 3.9458497097856236`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"e1816070-6f14-4092-9b7f-d720e62043d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "0", ",", "6", ",", 
     RowBox[{"{", "}"}]}], "]"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.945849665005189*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"5c8022bc-2a79-41f1-86ff-946c189f876a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.4557367`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458496510665216`*^9, 3.945849719714846*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"a93c8217-c7f6-4a4b-8cb4-651e5af8339d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "0", ",", "7", ",", 
     RowBox[{"{", "}"}]}], "]"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.945849666331111*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"45820f02-516e-425a-954a-6ce2a78bea30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.5722277`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458497297334623`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"a532a2c2-7cd5-43cb-9c1d-f046828dd4fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "0", ",", "8", ",", 
     RowBox[{"{", "}"}]}], "]"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.945849668494683*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"e6df467c-f1a7-4578-9bfc-85fd91b620ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7578824`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458497420205603`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"7fc6e733-656d-4002-acea-d4c42eff00e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "0", ",", "9", ",", 
     RowBox[{"{", "}"}]}], "]"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.9458496706486626`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"0ba7ab78-1f68-4313-9bfd-325d6d31d84e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.4518737`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458497532986565`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"f759ce11-9175-4a24-9bd9-14a0b18c3aff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "0", ",", "10", ",", 
     RowBox[{"{", "}"}]}], "]"}], ";"}], "//", "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.9458496720014896`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"4a2f07f6-e894-46e3-a099-fcbe8191e8f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.491413`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458497713451667`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"dec1e9d0-cef0-4ae8-b528-4aaed5545068"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test k = 1", "Subsubsection",
 CellChangeTimes->{{3.9458482339033346`*^9, 3.9458482406520247`*^9}, 
   3.945848389219244*^9},ExpressionUUID->"90177279-4784-4b51-b431-\
c91766c4fd9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "1", ",", "1", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.94584824976872*^9, 3.945848254220467*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"09b8ea0f-dca2-4af1-b68b-2356c7f6bee9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1661899`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.94584868646688*^9, 3.945848696532283*^9}},
 CellLabel->
  "Out[102]=",ExpressionUUID->"d8526b68-51b3-406d-91ce-7f4f02db836c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "1", ",", "2", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.945848273856397*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"363e4f0d-44f1-4a6a-92c9-28d93b46b89e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.2434113`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458487053760996`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"9aff6bd5-ab84-47d3-b3cc-b66fa28394c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "1", ",", "3", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.9458482749824047`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"0f03f971-7ddd-4274-8679-6b8744a55c82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3868753`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945848715157733*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"f15fb2bb-1074-4a11-beda-dd6932785295"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "1", ",", "4", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.9458482763153872`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"a27fbf54-dcbc-4a7c-8254-9a9c02385c6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.5332532`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458487242323713`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"0a813351-7a74-41e0-aec4-e61fa69299b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "1", ",", "5", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.945848277688311*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"acc7ab31-e960-41b9-bee9-1a40b349a0c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8378907`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458487327438345`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"4134ae05-2c74-42fa-a231-013f0f71bf64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "1", ",", "6", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.9458482790285354`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"a9c4ab1e-f7bf-454f-b815-2fde04d429ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.5236781`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458487433558536`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"65310978-6654-466a-8fad-e2e43de8205b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "1", ",", "7", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.94584828007094*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"cb07baed-ff52-4858-b25a-9077eace6200"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.0786362`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945848763498066*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"02bd14c8-4c19-414c-aaa9-82f157627d2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "1", ",", "8", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.945848281282146*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"e98107a5-3d39-40ae-9ca9-2461cac28dfa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.4208994`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458487922449017`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"ee1387fa-6203-4158-88be-6b928ebad67b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "1", ",", "9", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.9458482830640306`*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"1b88a181-8253-47c9-aa1f-ee3bf07c33dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"89.5479943`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945848900678737*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"350206fc-e445-4136-abc8-a9ab04fe0c49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "1", ",", "10", ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{3.945848284832494*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"f2e4fd95-4b16-4aea-a16d-7d27cc809dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"608.768578`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458495237199917`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"bd24c672-fe07-4f49-95f5-fa76cf22d873"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test k = 2", "Subsubsection",
 CellChangeTimes->{{3.9458479961378374`*^9, 
  3.9458480101456213`*^9}},ExpressionUUID->"1afbf354-9d1c-49d6-9e01-\
a8168ae77e10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "2", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.945848012790887*^9, 3.9458480582653613`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"314d4eed-263f-4b31-815b-b4ab4150beed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.2663096`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945848090018339*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"81bca30c-dd76-4372-8067-3fe43b0fc12c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "2", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.945848036789955*^9, 3.9458480709421577`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"23ae877b-d71b-4ce3-b45d-0c19412aa9c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.4730581`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945848100298424*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"760be530-336a-497b-9a5d-8ebe461f3800"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "2", ",", "4", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.945848037625334*^9, 3.945848073223474*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"f266618b-47ac-4bec-ac4c-46ff1b696bba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7799435`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458481091026263`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"238fc2f9-5dd3-461c-9d3b-12f4207bb81a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "2", ",", "5", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.945848038555029*^9, 3.94584807430418*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"350abc33-22c2-41bb-a4a9-c50d301c6223"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.5395498`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458481180423574`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"c3984789-4061-4c46-a73a-682c1373f7c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "2", ",", "6", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.945848039519395*^9, 3.945848076099577*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"c955e80f-c2ee-4dd8-a916-3e5812375bd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.8678115`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458481400282125`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"97190fc0-cb39-478b-9e88-a1e21b87017b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "2", ",", "7", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9458480401184053`*^9, 3.9458480773401127`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"688ef910-853d-4e43-a0f6-c1628d18ee54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"41.6488789`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458482162212305`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"97820e0f-4dc5-4e0b-be5f-dd2956c5c74d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "2", ",", "8", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9458480409038305`*^9, 3.945848079023554*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"33324472-4839-48f3-8be7-e235088da5d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"356.7581226`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945848584727601*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"4fe1f5f2-0bba-4200-8a35-3b65aa45a5b6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test k = 3", "Subsubsection",
 CellChangeTimes->{{3.9458377940171223`*^9, 
  3.9458378029602127`*^9}},ExpressionUUID->"45bf9f0e-bb83-46ad-a1a5-\
37d1b00a1c87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "3", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9458378127164216`*^9, 3.945837825236744*^9}, {
  3.945843029671463*^9, 3.945843034789793*^9}, {3.94584780636331*^9, 
  3.9458478499665747`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"3b0a4d7a-4acf-49da-8d6e-a7f8e06f0c3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3819822`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945847873663121*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"1e5d77f9-e482-4b87-9fcf-9269127a3d51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "3", ",", "4", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellLabel->
  "In[102]:=",ExpressionUUID->"d319bb15-7ea0-4f60-933c-b5a9684727e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.899941`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.9458478836000247`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"b8d7b2e5-ab3a-4e05-847b-4c0b1ab24b00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "3", ",", "5", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellLabel->
  "In[102]:=",ExpressionUUID->"3acc2a43-f12f-4d5f-b656-cfb922ab2650"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.4822069`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945847899227251*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"11b14307-6d21-4af5-9604-98514467fe4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "3", ",", "6", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.9458478366429744`*^9, 3.9458478369357634`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"9069e90a-db63-4a76-8ee4-fe0f1445607d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.4109141`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945847932649715*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"39fae17f-6092-450b-bc52-35fd2b73fe45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReductionCoefficient", "[", 
    RowBox[{"4", ",", "3", ",", "7", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.945847847785836*^9, 3.945847848258936*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"9a7b9adc-9d64-4a3d-a5ae-ad0b31d2b568"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"344.8992117`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.945850264148464*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"4ff77f4c-b314-4586-b73c-721c1fd64e6c"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1424.25, 741.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2bd2355c-76b6-466e-aabf-6f914d76f8aa"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 527, 10, 58, "Text",ExpressionUUID->"dff94481-fff3-4d8b-b2ec-9256a2ad0fe4"],
Cell[CellGroupData[{
Cell[1110, 34, 206, 4, 67, "Section",ExpressionUUID->"65e58fc7-1c04-40c0-a9c8-5fdc4634cc0d"],
Cell[CellGroupData[{
Cell[1341, 42, 469, 13, 53, "Subsection",ExpressionUUID->"1cad7d87-3fbb-4576-a7f4-87148d85230d"],
Cell[1813, 57, 31918, 1009, 2095, "Input",ExpressionUUID->"ce5ed18e-396e-4b86-a55e-0ebe03bafbab"]
}, Closed]],
Cell[CellGroupData[{
Cell[33768, 1071, 608, 14, 37, "Subsection",ExpressionUUID->"4f0addd1-6c82-4f77-81b3-589200d85304"],
Cell[34379, 1087, 23838, 651, 1327, "Input",ExpressionUUID->"0c9b9082-060e-4bc2-b4b9-d768fae730d2"]
}, Closed]],
Cell[CellGroupData[{
Cell[58254, 1743, 864, 20, 40, "Subsection",ExpressionUUID->"c167894b-53f5-4d23-9108-708d9afd19aa"],
Cell[59121, 1765, 20264, 535, 1114, "Input",ExpressionUUID->"7b473efb-52d0-430d-bea6-bec4123a00e1"]
}, Closed]],
Cell[CellGroupData[{
Cell[79422, 2305, 181, 3, 38, "Subsection",ExpressionUUID->"48ed9dbf-65ab-443c-83e4-da95ce4abbc0"],
Cell[79606, 2310, 39408, 1138, 2355, "Input",ExpressionUUID->"e0fc24f9-c7ad-451e-8db5-6f6025705010"]
}, Closed]],
Cell[CellGroupData[{
Cell[119051, 3453, 269, 4, 38, "Subsection",ExpressionUUID->"fd46787d-5bfa-4ee0-9f93-6eb6274943dd"],
Cell[119323, 3459, 2153, 53, 137, "Input",ExpressionUUID->"42acbc90-ef65-4656-95cc-af149a4acd32"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[121525, 3518, 219, 3, 67, "Section",ExpressionUUID->"737f18bc-679d-408a-8f20-b27c6badb5d1"],
Cell[CellGroupData[{
Cell[121769, 3525, 508, 15, 70, "Subsection",ExpressionUUID->"66b67269-4a04-43fb-a013-2ab749aff99b"],
Cell[CellGroupData[{
Cell[122302, 3544, 544, 11, 28, "Input",ExpressionUUID->"37a21621-927f-434b-abbf-9808a36c9ee4"],
Cell[122849, 3557, 2374, 71, 63, "Output",ExpressionUUID->"32ab4a2b-4737-4e67-bc54-d64b29efdce1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[125272, 3634, 597, 17, 54, "Subsection",ExpressionUUID->"0ab1e180-85c3-4875-9c51-ce92dd830bf8"],
Cell[CellGroupData[{
Cell[125894, 3655, 605, 13, 28, "Input",ExpressionUUID->"cbbde1dd-c085-44a3-80b4-3c344d278736"],
Cell[126502, 3670, 1434, 38, 32, "Output",ExpressionUUID->"042a3947-e081-4185-b16c-f0f5ea2adeba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127973, 3713, 862, 21, 28, "Input",ExpressionUUID->"d3724696-c82c-4685-9edc-0642c2dad225"],
Cell[128838, 3736, 777, 18, 48, "Output",ExpressionUUID->"ce038a96-07bc-4c8d-8c71-1a1d45e90f86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129652, 3759, 1220, 33, 124, "Input",ExpressionUUID->"ddcbcc51-650e-4140-a260-35e261e45183"],
Cell[130875, 3794, 399, 9, 48, "Output",ExpressionUUID->"a5cedd02-6f02-4d0b-b672-ddf6d052ca80"],
Cell[131277, 3805, 679, 16, 32, "Output",ExpressionUUID->"00145f94-ffd3-4fcb-b130-a91f8616c380"],
Cell[131959, 3823, 429, 10, 48, "Output",ExpressionUUID->"512cc88f-5382-4e18-a165-b3f3097432a3"],
Cell[132391, 3835, 679, 16, 32, "Output",ExpressionUUID->"c864a2fd-9057-4095-861a-874acfc10df6"],
Cell[133073, 3853, 318, 6, 48, "Output",ExpressionUUID->"d4414931-905b-4595-943c-69fc516f07ae"],
Cell[133394, 3861, 677, 16, 32, "Output",ExpressionUUID->"5572a6af-93c3-44c3-94ae-defa73dbc69b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134108, 3882, 2379, 66, 86, "Input",ExpressionUUID->"1036f9bd-4e41-4d15-a872-cb98d06e478c"],
Cell[136490, 3950, 454, 11, 51, "Output",ExpressionUUID->"852acbcb-b375-47fa-b72f-537df027ab0c"],
Cell[136947, 3963, 580, 15, 51, "Output",ExpressionUUID->"113628ec-7f13-4814-b5b1-0ce8402171de"],
Cell[137530, 3980, 452, 11, 51, "Output",ExpressionUUID->"662acc28-c972-4632-80d9-2130719bce61"],
Cell[137985, 3993, 496, 12, 51, "Output",ExpressionUUID->"9dd07e60-797b-45b0-a08a-0763e37a3628"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[138530, 4011, 756, 20, 54, "Subsection",ExpressionUUID->"88ada8a0-18d2-4793-9e9b-5ba93efa7554"],
Cell[CellGroupData[{
Cell[139311, 4035, 497, 11, 28, "Input",ExpressionUUID->"86914237-9cd9-4481-8d78-85467319ac0c"],
Cell[139811, 4048, 2022, 62, 48, "Output",ExpressionUUID->"851bf728-ae92-4215-80b2-dee30a34c38a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141870, 4115, 1118, 25, 28, "Input",ExpressionUUID->"1bfdc54f-c3fd-430e-8ee3-778f069688c9"],
Cell[142991, 4142, 2123, 66, 55, "Output",ExpressionUUID->"e20aa4ef-6151-4874-b654-b5bc6ccbe909"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[145163, 4214, 425, 6, 54, "Subsection",ExpressionUUID->"a534abef-9c4c-47f7-aa6c-3cd571c714e4"],
Cell[CellGroupData[{
Cell[145613, 4224, 524, 10, 44, "Input",ExpressionUUID->"5d75ad87-8565-4d65-a0da-593945f6493f"],
Cell[146140, 4236, 8898, 264, 132, "Output",ExpressionUUID->"f1c45590-756d-496f-bdc6-fd3403109fd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155075, 4505, 1490, 42, 81, "Input",ExpressionUUID->"3f07c8af-64aa-4324-8c43-7b6ea2a419ce"],
Cell[156568, 4549, 372, 8, 32, "Output",ExpressionUUID->"259d9145-2f73-4ba4-9027-1256c2db781d"],
Cell[156943, 4559, 926, 27, 35, "Output",ExpressionUUID->"6865572f-e232-4f66-918e-fc4b1d29f30d"],
Cell[157872, 4588, 3097, 97, 55, "Output",ExpressionUUID->"e9cf76c3-8abb-4a48-be87-cd06f509c967"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161006, 4690, 878, 24, 28, "Input",ExpressionUUID->"ce81f306-b296-477a-ba04-b70c83be08fb"],
Cell[161887, 4716, 8316, 263, 109, "Output",ExpressionUUID->"631eac90-4b12-43c0-98d0-eccc924e760a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170240, 4984, 528, 12, 28, "Input",ExpressionUUID->"fbcaede0-ed2e-4a81-9d37-611eaf9d38b1"],
Cell[170771, 4998, 25659, 733, 579, "Output",ExpressionUUID->"3c7d95cc-58f5-4aa6-a92b-4ea96825c2c1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[196479, 5737, 454, 6, 54, "Subsection",ExpressionUUID->"f4f3be3b-5553-4d5b-8aaf-a32873038b34"],
Cell[CellGroupData[{
Cell[196958, 5747, 757, 21, 31, "Input",ExpressionUUID->"cc2c1d50-25fe-4e1c-be1d-2f3f9bb27754"],
Cell[197718, 5770, 21848, 624, 504, "Output",ExpressionUUID->"dafa1ab7-6656-41a7-a4eb-073f39b2adc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219603, 6399, 2705, 78, 65, "Input",ExpressionUUID->"782fe672-ecc1-4f47-a546-6dff1ce48cec"],
Cell[222311, 6479, 12545, 388, 113, "Output",ExpressionUUID->"97adb0ec-0089-4436-a48d-194d324a1620"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234893, 6872, 4794, 151, 142, "Input",ExpressionUUID->"3c4be196-552f-45d8-98d7-92359b546b3a"],
Cell[239690, 7025, 20175, 714, 166, "Output",ExpressionUUID->"46485f37-04cc-45e8-804a-6bd51866b3c4"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[259914, 7745, 405, 7, 54, "Subsection",ExpressionUUID->"0d0fff92-129f-44f6-bad4-b9f1b9bd1bd4"],
Cell[CellGroupData[{
Cell[260344, 7756, 163, 3, 45, "Subsubsection",ExpressionUUID->"4e8a34b5-3468-43b9-987d-a08f9c62a6f1"],
Cell[CellGroupData[{
Cell[260532, 7763, 346, 8, 43, "Input",ExpressionUUID->"2e100a52-e99f-4d13-8d0d-e29e8b53503a"],
Cell[260881, 7773, 210, 5, 32, "Output",ExpressionUUID->"042a2028-ed1b-4af9-a599-f0bd08c012e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261128, 7783, 370, 9, 43, "Input",ExpressionUUID->"f4e4d92b-2e7e-4bce-aab8-f8089768f8c0"],
Cell[261501, 7794, 236, 5, 32, "Output",ExpressionUUID->"86f0419c-e7d9-4131-af4c-2698da8ff242"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261774, 7804, 320, 8, 43, "Input",ExpressionUUID->"6061cd31-6fdb-4b97-a2dd-72e5b48c250a"],
Cell[262097, 7814, 232, 5, 32, "Output",ExpressionUUID->"b10db897-6a7e-446b-a8ff-f8aa2b940ee2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262366, 7824, 320, 8, 43, "Input",ExpressionUUID->"3f0a5ae2-f859-4849-92b1-f5017172495a"],
Cell[262689, 7834, 234, 5, 32, "Output",ExpressionUUID->"991f588e-04b0-41f5-8016-1dd880770a92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262960, 7844, 322, 8, 43, "Input",ExpressionUUID->"9672371b-637d-4719-bf78-69540d7431e7"],
Cell[263285, 7854, 234, 5, 32, "Output",ExpressionUUID->"e1816070-6f14-4092-9b7f-d720e62043d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263556, 7864, 320, 8, 43, "Input",ExpressionUUID->"5c8022bc-2a79-41f1-86ff-946c189f876a"],
Cell[263879, 7874, 234, 5, 32, "Output",ExpressionUUID->"a93c8217-c7f6-4a4b-8cb4-651e5af8339d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264150, 7884, 320, 8, 43, "Input",ExpressionUUID->"45820f02-516e-425a-954a-6ce2a78bea30"],
Cell[264473, 7894, 212, 5, 32, "Output",ExpressionUUID->"a532a2c2-7cd5-43cb-9c1d-f046828dd4fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264722, 7904, 320, 8, 43, "Input",ExpressionUUID->"e6df467c-f1a7-4578-9bfc-85fd91b620ff"],
Cell[265045, 7914, 212, 5, 32, "Output",ExpressionUUID->"7fc6e733-656d-4002-acea-d4c42eff00e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265294, 7924, 322, 8, 43, "Input",ExpressionUUID->"0ba7ab78-1f68-4313-9bfd-325d6d31d84e"],
Cell[265619, 7934, 212, 5, 32, "Output",ExpressionUUID->"f759ce11-9175-4a24-9bd9-14a0b18c3aff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265868, 7944, 323, 8, 43, "Input",ExpressionUUID->"4a2f07f6-e894-46e3-a099-fcbe8191e8f9"],
Cell[266194, 7954, 211, 5, 32, "Output",ExpressionUUID->"dec1e9d0-cef0-4ae8-b528-4aaed5545068"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[266454, 7965, 188, 3, 45, "Subsubsection",ExpressionUUID->"90177279-4784-4b51-b431-c91766c4fd9a"],
Cell[CellGroupData[{
Cell[266667, 7972, 351, 9, 43, "Input",ExpressionUUID->"09b8ea0f-dca2-4af1-b68b-2356c7f6bee9"],
Cell[267021, 7983, 233, 5, 32, "Output",ExpressionUUID->"d8526b68-51b3-406d-91ce-7f4f02db836c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267291, 7993, 328, 9, 43, "Input",ExpressionUUID->"363e4f0d-44f1-4a6a-92c9-28d93b46b89e"],
Cell[267622, 8004, 212, 5, 32, "Output",ExpressionUUID->"9aff6bd5-ab84-47d3-b3cc-b66fa28394c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267871, 8014, 330, 9, 43, "Input",ExpressionUUID->"0f03f971-7ddd-4274-8679-6b8744a55c82"],
Cell[268204, 8025, 210, 5, 32, "Output",ExpressionUUID->"f15fb2bb-1074-4a11-beda-dd6932785295"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268451, 8035, 330, 9, 43, "Input",ExpressionUUID->"a27fbf54-dcbc-4a7c-8254-9a9c02385c6f"],
Cell[268784, 8046, 212, 5, 32, "Output",ExpressionUUID->"0a813351-7a74-41e0-aec4-e61fa69299b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269033, 8056, 328, 9, 43, "Input",ExpressionUUID->"acc7ab31-e960-41b9-bee9-1a40b349a0c6"],
Cell[269364, 8067, 212, 5, 32, "Output",ExpressionUUID->"4134ae05-2c74-42fa-a231-013f0f71bf64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269613, 8077, 330, 9, 43, "Input",ExpressionUUID->"a9c4ab1e-f7bf-454f-b815-2fde04d429ab"],
Cell[269946, 8088, 212, 5, 32, "Output",ExpressionUUID->"65310978-6654-466a-8fad-e2e43de8205b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270195, 8098, 327, 9, 43, "Input",ExpressionUUID->"cb07baed-ff52-4858-b25a-9077eace6200"],
Cell[270525, 8109, 210, 5, 32, "Output",ExpressionUUID->"02bd14c8-4c19-414c-aaa9-82f157627d2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270772, 8119, 328, 9, 43, "Input",ExpressionUUID->"e98107a5-3d39-40ae-9ca9-2461cac28dfa"],
Cell[271103, 8130, 213, 5, 32, "Output",ExpressionUUID->"ee1387fa-6203-4158-88be-6b928ebad67b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271353, 8140, 330, 9, 43, "Input",ExpressionUUID->"1b88a181-8253-47c9-aa1f-ee3bf07c33dd"],
Cell[271686, 8151, 211, 5, 32, "Output",ExpressionUUID->"350206fc-e445-4136-abc8-a9ab04fe0c49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271934, 8161, 329, 9, 43, "Input",ExpressionUUID->"f2e4fd95-4b16-4aea-a16d-7d27cc809dc9"],
Cell[272266, 8172, 213, 5, 32, "Output",ExpressionUUID->"bd24c672-fe07-4f49-95f5-fa76cf22d873"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[272528, 8183, 165, 3, 45, "Subsubsection",ExpressionUUID->"1afbf354-9d1c-49d6-9e01-a8168ae77e10"],
Cell[CellGroupData[{
Cell[272718, 8190, 381, 10, 43, "Input",ExpressionUUID->"314d4eed-263f-4b31-815b-b4ab4150beed"],
Cell[273102, 8202, 210, 5, 32, "Output",ExpressionUUID->"81bca30c-dd76-4372-8067-3fe43b0fc12c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273349, 8212, 381, 10, 43, "Input",ExpressionUUID->"23ae877b-d71b-4ce3-b45d-0c19412aa9c5"],
Cell[273733, 8224, 210, 5, 32, "Output",ExpressionUUID->"760be530-336a-497b-9a5d-8ebe461f3800"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273980, 8234, 379, 10, 43, "Input",ExpressionUUID->"f266618b-47ac-4bec-ac4c-46ff1b696bba"],
Cell[274362, 8246, 212, 5, 32, "Output",ExpressionUUID->"238fc2f9-5dd3-461c-9d3b-12f4207bb81a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274611, 8256, 378, 10, 43, "Input",ExpressionUUID->"350abc33-22c2-41bb-a4a9-c50d301c6223"],
Cell[274992, 8268, 212, 5, 32, "Output",ExpressionUUID->"c3984789-4061-4c46-a73a-682c1373f7c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275241, 8278, 379, 10, 43, "Input",ExpressionUUID->"c955e80f-c2ee-4dd8-a916-3e5812375bd9"],
Cell[275623, 8290, 212, 5, 32, "Output",ExpressionUUID->"97190fc0-cb39-478b-9e88-a1e21b87017b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275872, 8300, 383, 10, 43, "Input",ExpressionUUID->"688ef910-853d-4e43-a0f6-c1628d18ee54"],
Cell[276258, 8312, 213, 5, 32, "Output",ExpressionUUID->"97820e0f-4dc5-4e0b-be5f-dd2956c5c74d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276508, 8322, 381, 10, 43, "Input",ExpressionUUID->"33324472-4839-48f3-8be7-e235088da5d9"],
Cell[276892, 8334, 212, 5, 32, "Output",ExpressionUUID->"4fe1f5f2-0bba-4200-8a35-3b65aa45a5b6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[277153, 8345, 165, 3, 45, "Subsubsection",ExpressionUUID->"45bf9f0e-bb83-46ad-a1a5-37d1b00a1c87"],
Cell[CellGroupData[{
Cell[277343, 8352, 490, 12, 43, "Input",ExpressionUUID->"3b0a4d7a-4acf-49da-8d6e-a7f8e06f0c3b"],
Cell[277836, 8366, 210, 5, 32, "Output",ExpressionUUID->"1e5d77f9-e482-4b87-9fcf-9269127a3d51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278083, 8376, 323, 9, 43, "Input",ExpressionUUID->"d319bb15-7ea0-4f60-933c-b5a9684727e4"],
Cell[278409, 8387, 211, 5, 32, "Output",ExpressionUUID->"b8d7b2e5-ab3a-4e05-847b-4c0b1ab24b00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278657, 8397, 323, 9, 43, "Input",ExpressionUUID->"3acc2a43-f12f-4d5f-b656-cfb922ab2650"],
Cell[278983, 8408, 210, 5, 32, "Output",ExpressionUUID->"11b14307-6d21-4af5-9604-98514467fe4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279230, 8418, 393, 10, 43, "Input",ExpressionUUID->"9069e90a-db63-4a76-8ee4-fe0f1445607d"],
Cell[279626, 8430, 211, 5, 32, "Output",ExpressionUUID->"39fae17f-6092-450b-bc52-35fd2b73fe45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279874, 8440, 389, 10, 43, "Input",ExpressionUUID->"9a7b9adc-9d64-4a3d-a5ae-ad0b31d2b568"],
Cell[280266, 8452, 212, 5, 32, "Output",ExpressionUUID->"4ff77f4c-b314-4586-b73c-721c1fd64e6c"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


